Small genus, small index critical points of the systole function

In this paper the index of a family of critical points of the systole function on Teichm\"uller space is calculated. The members of this family are interesting in that their existence implies the existence of strata in the Thurston spine for which the systoles do not determine a basis for the homology of the surface. Previously, index calculations of critical points with this pathological feature were impossible, because the only known examples were in surfaces with huge genus. A related concept is that of a ``minimal filling subset'' of the systoles at the critical point. Such minimal filling sets are studied, as they relate to the dimension of the Thurston spine near the critical point. We find an example of a minimal filling set of simple closed geodesics in genus 5 with cardinality 8, that are presumably realised as systoles. More generally, we determine the smallest and largest cardinality of a minimal filling set related to a tesselation of a hyperbolic surface by regular, right-angled $m$-gons for $m \in \{ 5, 6, 7 \}$. For this, we use integer linear programming together with a hand-tailored symmetry breaking technique.

==> code_python.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "1859b03d-1129-4e8b-ae38-a6484f824ab0",
   "metadata": {},
   "source": [
    "## The following cell calculates adjacency matrices\n",
    " A is the adjacency matrix of the systoles, B is the adjacency matrix of the graph $C^{m}$, $\\textcolor{red}{S}$ is a list of realisable squares corresponding to each systole, $\\textcolor{red}{S1}$ is a list of edges corresponding to each systole.\n",
    "\n",
    " $m_1$ is the number of systoles of the tsselated surface with dual graph $C^{m}$\n",
    " \n",
    " Need_intersections is a lower bound on the number of intersections of geodesics in a minimal filling subset of C\n",
    "\n",
    "The graph $C^m$ is dual to a tesselation by $m$-gons of the surface $S_g$ with genus $g=1+(m-4)2^{m-3}$. \n",
    " \n",
    "The function \"adjacency_matrix_between_vertices_of_Cm\" in the following code generates the matrix B. \n",
    "\n",
    "Vertices, edges and realisable squares are represented as explained in the preprint. The function \"face(m)\" generates a list of tuples of the form $(i, i+1)$, $(m,1)$ corresponding to realisable squares, as explained in the preprint.  \n",
    "\n",
    "As explained in the preprint, each systole is determined by the 4 realisable squares through which it passes. A systole is represented by a tuple $(i, (a_1,a_2,\\ldots, a_{m-3}))$ where $i\\in \\left\\{ 1,2,3,4,5,6\\right\\} $ and $a_{i}\\in\\{0,1\\}$, $i=1, \\ldots, m-3$. Two systoles intersect iff the sets of realisable squares through which they pass have nonempty intersection, where if the intersection is nonempty, it will consist of a single realisable square.\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f0e06945-7abd-4c31-83b6-4052325ebce7",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "genus 17\n",
      "Need_intersections 33\n",
      "number of systoles 48\n",
      "face [[1 2]\n",
      " [2 3]\n",
      " [3 4]\n",
      " [4 5]\n",
      " [5 6]\n",
      " [6 1]]\n",
      "A: [[0 0 0 ... 0 0 0]\n",
      " [0 0 0 ... 0 0 0]\n",
      " [0 0 0 ... 1 0 0]\n",
      " ...\n",
      " [0 0 1 ... 0 0 0]\n",
      " [0 0 0 ... 0 0 0]\n",
      " [0 0 0 ... 0 0 0]]\n",
      "S: [[['*', '*', 0, 0, 0, 0], ['*', '*', 0, 0, 0, 1], ['*', 0, 0, 0, 0, '*'], ['*', 1, 0, 0, 0, '*']], [['*', '*', 0, 0, 1, 0], ['*', '*', 0, 0, 1, 1], ['*', 0, 0, 0, 1, '*'], ['*', 1, 0, 0, 1, '*']], [['*', '*', 0, 1, 0, 0], ['*', '*', 0, 1, 0, 1], ['*', 0, 0, 1, 0, '*'], ['*', 1, 0, 1, 0, '*']], [['*', '*', 0, 1, 1, 0], ['*', '*', 0, 1, 1, 1], ['*', 0, 0, 1, 1, '*'], ['*', 1, 0, 1, 1, '*']], [['*', '*', 1, 0, 0, 0], ['*', '*', 1, 0, 0, 1], ['*', 0, 1, 0, 0, '*'], ['*', 1, 1, 0, 0, '*']], [['*', '*', 1, 0, 1, 0], ['*', '*', 1, 0, 1, 1], ['*', 0, 1, 0, 1, '*'], ['*', 1, 1, 0, 1, '*']], [['*', '*', 1, 1, 0, 0], ['*', '*', 1, 1, 0, 1], ['*', 0, 1, 1, 0, '*'], ['*', 1, 1, 1, 0, '*']], [['*', '*', 1, 1, 1, 0], ['*', '*', 1, 1, 1, 1], ['*', 0, 1, 1, 1, '*'], ['*', 1, 1, 1, 1, '*']], [[0, '*', '*', 0, 0, 0], [1, '*', '*', 0, 0, 0], ['*', '*', 0, 0, 0, 0], ['*', '*', 1, 0, 0, 0]], [[0, '*', '*', 0, 0, 1], [1, '*', '*', 0, 0, 1], ['*', '*', 0, 0, 0, 1], ['*', '*', 1, 0, 0, 1]], [[0, '*', '*', 0, 1, 0], [1, '*', '*', 0, 1, 0], ['*', '*', 0, 0, 1, 0], ['*', '*', 1, 0, 1, 0]], [[0, '*', '*', 0, 1, 1], [1, '*', '*', 0, 1, 1], ['*', '*', 0, 0, 1, 1], ['*', '*', 1, 0, 1, 1]], [[0, '*', '*', 1, 0, 0], [1, '*', '*', 1, 0, 0], ['*', '*', 0, 1, 0, 0], ['*', '*', 1, 1, 0, 0]], [[0, '*', '*', 1, 0, 1], [1, '*', '*', 1, 0, 1], ['*', '*', 0, 1, 0, 1], ['*', '*', 1, 1, 0, 1]], [[0, '*', '*', 1, 1, 0], [1, '*', '*', 1, 1, 0], ['*', '*', 0, 1, 1, 0], ['*', '*', 1, 1, 1, 0]], [[0, '*', '*', 1, 1, 1], [1, '*', '*', 1, 1, 1], ['*', '*', 0, 1, 1, 1], ['*', '*', 1, 1, 1, 1]], [[0, 0, '*', '*', 0, 0], [0, 1, '*', '*', 0, 0], [0, '*', '*', 0, 0, 0], [0, '*', '*', 1, 0, 0]], [[1, 0, '*', '*', 0, 0], [1, 1, '*', '*', 0, 0], [1, '*', '*', 0, 0, 0], [1, '*', '*', 1, 0, 0]], [[0, 0, '*', '*', 0, 1], [0, 1, '*', '*', 0, 1], [0, '*', '*', 0, 0, 1], [0, '*', '*', 1, 0, 1]], [[1, 0, '*', '*', 0, 1], [1, 1, '*', '*', 0, 1], [1, '*', '*', 0, 0, 1], [1, '*', '*', 1, 0, 1]], [[0, 0, '*', '*', 1, 0], [0, 1, '*', '*', 1, 0], [0, '*', '*', 0, 1, 0], [0, '*', '*', 1, 1, 0]], [[1, 0, '*', '*', 1, 0], [1, 1, '*', '*', 1, 0], [1, '*', '*', 0, 1, 0], [1, '*', '*', 1, 1, 0]], [[0, 0, '*', '*', 1, 1], [0, 1, '*', '*', 1, 1], [0, '*', '*', 0, 1, 1], [0, '*', '*', 1, 1, 1]], [[1, 0, '*', '*', 1, 1], [1, 1, '*', '*', 1, 1], [1, '*', '*', 0, 1, 1], [1, '*', '*', 1, 1, 1]], [[0, 0, 0, '*', '*', 0], [0, 0, 1, '*', '*', 0], [0, 0, '*', '*', 0, 0], [0, 0, '*', '*', 1, 0]], [[0, 1, 0, '*', '*', 0], [0, 1, 1, '*', '*', 0], [0, 1, '*', '*', 0, 0], [0, 1, '*', '*', 1, 0]], [[1, 0, 0, '*', '*', 0], [1, 0, 1, '*', '*', 0], [1, 0, '*', '*', 0, 0], [1, 0, '*', '*', 1, 0]], [[1, 1, 0, '*', '*', 0], [1, 1, 1, '*', '*', 0], [1, 1, '*', '*', 0, 0], [1, 1, '*', '*', 1, 0]], [[0, 0, 0, '*', '*', 1], [0, 0, 1, '*', '*', 1], [0, 0, '*', '*', 0, 1], [0, 0, '*', '*', 1, 1]], [[0, 1, 0, '*', '*', 1], [0, 1, 1, '*', '*', 1], [0, 1, '*', '*', 0, 1], [0, 1, '*', '*', 1, 1]], [[1, 0, 0, '*', '*', 1], [1, 0, 1, '*', '*', 1], [1, 0, '*', '*', 0, 1], [1, 0, '*', '*', 1, 1]], [[1, 1, 0, '*', '*', 1], [1, 1, 1, '*', '*', 1], [1, 1, '*', '*', 0, 1], [1, 1, '*', '*', 1, 1]], [[0, 0, 0, 0, '*', '*'], [0, 0, 0, 1, '*', '*'], [0, 0, 0, '*', '*', 0], [0, 0, 0, '*', '*', 1]], [[0, 0, 1, 0, '*', '*'], [0, 0, 1, 1, '*', '*'], [0, 0, 1, '*', '*', 0], [0, 0, 1, '*', '*', 1]], [[0, 1, 0, 0, '*', '*'], [0, 1, 0, 1, '*', '*'], [0, 1, 0, '*', '*', 0], [0, 1, 0, '*', '*', 1]], [[0, 1, 1, 0, '*', '*'], [0, 1, 1, 1, '*', '*'], [0, 1, 1, '*', '*', 0], [0, 1, 1, '*', '*', 1]], [[1, 0, 0, 0, '*', '*'], [1, 0, 0, 1, '*', '*'], [1, 0, 0, '*', '*', 0], [1, 0, 0, '*', '*', 1]], [[1, 0, 1, 0, '*', '*'], [1, 0, 1, 1, '*', '*'], [1, 0, 1, '*', '*', 0], [1, 0, 1, '*', '*', 1]], [[1, 1, 0, 0, '*', '*'], [1, 1, 0, 1, '*', '*'], [1, 1, 0, '*', '*', 0], [1, 1, 0, '*', '*', 1]], [[1, 1, 1, 0, '*', '*'], [1, 1, 1, 1, '*', '*'], [1, 1, 1, '*', '*', 0], [1, 1, 1, '*', '*', 1]], [['*', 0, 0, 0, 0, '*'], ['*', 0, 0, 0, 1, '*'], [0, 0, 0, 0, '*', '*'], [1, 0, 0, 0, '*', '*']], [['*', 0, 0, 1, 0, '*'], ['*', 0, 0, 1, 1, '*'], [0, 0, 0, 1, '*', '*'], [1, 0, 0, 1, '*', '*']], [['*', 0, 1, 0, 0, '*'], ['*', 0, 1, 0, 1, '*'], [0, 0, 1, 0, '*', '*'], [1, 0, 1, 0, '*', '*']], [['*', 0, 1, 1, 0, '*'], ['*', 0, 1, 1, 1, '*'], [0, 0, 1, 1, '*', '*'], [1, 0, 1, 1, '*', '*']], [['*', 1, 0, 0, 0, '*'], ['*', 1, 0, 0, 1, '*'], [0, 1, 0, 0, '*', '*'], [1, 1, 0, 0, '*', '*']], [['*', 1, 0, 1, 0, '*'], ['*', 1, 0, 1, 1, '*'], [0, 1, 0, 1, '*', '*'], [1, 1, 0, 1, '*', '*']], [['*', 1, 1, 0, 0, '*'], ['*', 1, 1, 0, 1, '*'], [0, 1, 1, 0, '*', '*'], [1, 1, 1, 0, '*', '*']], [['*', 1, 1, 1, 0, '*'], ['*', 1, 1, 1, 1, '*'], [0, 1, 1, 1, '*', '*'], [1, 1, 1, 1, '*', '*']]]\n",
      "S1: [[[0, 32], [1, 33], [16, 48], [17, 49]], [[2, 34], [3, 35], [18, 50], [19, 51]], [[4, 36], [5, 37], [20, 52], [21, 53]], [[6, 38], [7, 39], [22, 54], [23, 55]], [[8, 40], [9, 41], [24, 56], [25, 57]], [[10, 42], [11, 43], [26, 58], [27, 59]], [[12, 44], [13, 45], [28, 60], [29, 61]], [[14, 46], [15, 47], [30, 62], [31, 63]], [[0, 16], [32, 48], [8, 24], [40, 56]], [[1, 17], [33, 49], [9, 25], [41, 57]], [[2, 18], [34, 50], [10, 26], [42, 58]], [[3, 19], [35, 51], [11, 27], [43, 59]], [[4, 20], [36, 52], [12, 28], [44, 60]], [[5, 21], [37, 53], [13, 29], [45, 61]], [[6, 22], [38, 54], [14, 30], [46, 62]], [[7, 23], [39, 55], [15, 31], [47, 63]], [[0, 8], [16, 24], [4, 12], [20, 28]], [[32, 40], [48, 56], [36, 44], [52, 60]], [[1, 9], [17, 25], [5, 13], [21, 29]], [[33, 41], [49, 57], [37, 45], [53, 61]], [[2, 10], [18, 26], [6, 14], [22, 30]], [[34, 42], [50, 58], [38, 46], [54, 62]], [[3, 11], [19, 27], [7, 15], [23, 31]], [[35, 43], [51, 59], [39, 47], [55, 63]], [[0, 4], [8, 12], [2, 6], [10, 14]], [[16, 20], [24, 28], [18, 22], [26, 30]], [[32, 36], [40, 44], [34, 38], [42, 46]], [[48, 52], [56, 60], [50, 54], [58, 62]], [[1, 5], [9, 13], [3, 7], [11, 15]], [[17, 21], [25, 29], [19, 23], [27, 31]], [[33, 37], [41, 45], [35, 39], [43, 47]], [[49, 53], [57, 61], [51, 55], [59, 63]], [[0, 2], [4, 6], [1, 3], [5, 7]], [[8, 10], [12, 14], [9, 11], [13, 15]], [[16, 18], [20, 22], [17, 19], [21, 23]], [[24, 26], [28, 30], [25, 27], [29, 31]], [[32, 34], [36, 38], [33, 35], [37, 39]], [[40, 42], [44, 46], [41, 43], [45, 47]], [[48, 50], [52, 54], [49, 51], [53, 55]], [[56, 58], [60, 62], [57, 59], [61, 63]], [[0, 1], [2, 3], [32, 33], [34, 35]], [[4, 5], [6, 7], [36, 37], [38, 39]], [[8, 9], [10, 11], [40, 41], [42, 43]], [[12, 13], [14, 15], [44, 45], [46, 47]], [[16, 17], [18, 19], [48, 49], [50, 51]], [[20, 21], [22, 23], [52, 53], [54, 55]], [[24, 25], [26, 27], [56, 57], [58, 59]], [[28, 29], [30, 31], [60, 61], [62, 63]]]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy.sparse import csr_matrix\n",
    "from scipy.sparse import csr_matrix, vstack, hstack\n",
    "\n",
    "\n",
    "m = 6\n",
    "Euler_Chara= (2**(m-2))*(4-m)\n",
    "genus=1+(m-4)*2**(m-3)\n",
    "print(\"genus\", genus)\n",
    "Need_intersections=1-Euler_Chara\n",
    "print(\"Need_intersections\", Need_intersections)\n",
    "m1=m * (2 ** (m - 3))\n",
    "print(\"number of systoles\", m1)\n",
    "m2=2**(m)\n",
    "number_of_faces=m*2**(m-2)\n",
    "\n",
    "\n",
    "def adjacency_matrix_between_vertices_of_C2n(m):\n",
    "    matrix = np.zeros((2 ** m, 2 ** m), dtype=int)\n",
    "    for i in range(int(2 ** m)):\n",
    "        for k in range(m):\n",
    "            j = i ^ (1 << k)\n",
    "            matrix[i, j] = 1\n",
    "    return matrix\n",
    "\n",
    "\n",
    "\n",
    "def face(m):\n",
    "    matrix = np.zeros((m, 2), dtype=int)\n",
    "    for i in range(m):\n",
    "        matrix[i][0]= i%m+1\n",
    "        matrix[i][1]=(i+1)%m+1\n",
    "    return matrix\n",
    "print(\"face\",face(m))\n",
    "\n",
    "def binary_matrix(m, n):\n",
    "    if m < 0 or m >= 2 ** n:\n",
    "        raise ValueError(\"m must be between 0 and 2^n-1\")\n",
    "    binary_list = [0] * n\n",
    "    for i in range(n):\n",
    "        bit = (m >> (n - 1 - i)) & 1\n",
    "        binary_list[i] = bit\n",
    "    return binary_list\n",
    "\n",
    "def list_to_int(binary_list):\n",
    "    binary_str = ''.join(str(x) for x in binary_list)\n",
    "    decimal_int = int(binary_str, 2)\n",
    "    return decimal_int\n",
    "\n",
    "S=[]\n",
    "S1=[]\n",
    "r=0\n",
    "for i in range(m):\n",
    "    L2=[]\n",
    "    for j in range(m-3):\n",
    "        L2.append((i+2+j)%m)\n",
    "    k1=(i+1)%m\n",
    "    k2=(i-1)%m\n",
    "    for k in range (2**(m-3)):\n",
    "        S.append([])\n",
    "        S1.append([])\n",
    "        v1=binary_matrix(k, m-3)\n",
    "        for p in range(2):\n",
    "            v=[None]*m\n",
    "            v[i]='*'\n",
    "            v[k1]='*'\n",
    "            for q in range(m-3):\n",
    "                v[L2[q]]=v1[q]\n",
    "                v[k2]=p\n",
    "            S[r].append(v)\n",
    "        for p in range(2):\n",
    "            v=[None]*m\n",
    "            v[i]='*'\n",
    "            v[k2]='*'\n",
    "            for q in range(m-3):\n",
    "                v[L2[q]]=v1[q]\n",
    "                v[k1]=p\n",
    "            S[r].append(v)\n",
    "        for p1 in range(2):\n",
    "            for p in range(2):\n",
    "                v=[None]*m\n",
    "                v2=[None]*m\n",
    "                v[i]=0\n",
    "                v[k1]=p1\n",
    "                v2[i]=1\n",
    "                v2[k1]=p1\n",
    "                for q in range(m-3):\n",
    "                    v[L2[q]]=v1[q]\n",
    "                    v2[L2[q]]=v1[q]\n",
    "                    v[k2]=p\n",
    "                    v2[k2]=p\n",
    "                S1[r].append([list_to_int(v),list_to_int(v2)])              \n",
    "        r=r+1 \n",
    "        \n",
    "A=np.zeros((m1, m1), dtype=int)\n",
    "for i in range(m1):\n",
    "    for j in range(i-1):\n",
    "        for k in range(4):\n",
    "            if S[i][k] in S[j]:\n",
    "                A[i][j]=1\n",
    "                A[j][i]=1\n",
    "print(\"A:\",A)\n",
    "B=adjacency_matrix_between_vertices_of_C2n(m)\n",
    "print(\"S:\",S)       \n",
    "print(\"S1:\",S1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a5e11f80-0be9-4df8-a77f-5aa031d4eb5e",
   "metadata": {},
   "source": [
    "### We observe that for each of the minimal filling sets, the complement of the geodesics in the minimal filling set is a polygon. The purpose of this cell is calculate the lengths of the edges of this polygon, and to describe what systole each edge is contained in.\n",
    "color_list is a list of the indexes of the systoles in which each edge is contained, as the polygon is traversed in an anticlockwise manner. \n",
    "length_list[i] is the length of the edge given by color_list[i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6795d142-2098-4b90-a30f-9e6cac91cb02",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0]\n",
      "[0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 0 1 0]\n",
      "[0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1]\n",
      "[0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 1]\n",
      "[1 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0]\n",
      "[1 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0]\n",
      "[0 1 0 1 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0]\n",
      "[0 1 0 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0]\n",
      "[0 0 0 0 1 0 1 0 0 0 0 0 1 1 0 0 0 0 0 0]\n",
      "[0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0]\n",
      "[0 0 0 0 0 1 0 1 0 0 0 0 1 1 0 0 0 0 0 0]\n",
      "[0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 1 0 0 0 0]\n",
      "[0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 1 1 0 0]\n",
      "[0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 1]\n",
      "[0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 1 0 0]\n",
      "[0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 1]\n",
      "[1 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0]\n",
      "[0 0 1 1 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0]\n",
      "[1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0]\n",
      "[0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0]\n"
     ]
    }
   ],
   "source": [
    "for i in range(m1):\n",
    "    print(A[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "760eeaa5-6822-4c61-ad6b-21e4a3928bb0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[['*', '*', 0, 0, 0], ['*', '*', 0, 0, 1], ['*', 0, 0, 0, '*'], ['*', 1, 0, 0, '*']]\n",
      "[['*', '*', 0, 1, 0], ['*', '*', 0, 1, 1], ['*', 0, 0, 1, '*'], ['*', 1, 0, 1, '*']]\n",
      "[['*', '*', 1, 0, 0], ['*', '*', 1, 0, 1], ['*', 0, 1, 0, '*'], ['*', 1, 1, 0, '*']]\n",
      "[['*', '*', 1, 1, 0], ['*', '*', 1, 1, 1], ['*', 0, 1, 1, '*'], ['*', 1, 1, 1, '*']]\n",
      "[[0, '*', '*', 0, 0], [1, '*', '*', 0, 0], ['*', '*', 0, 0, 0], ['*', '*', 1, 0, 0]]\n",
      "[[0, '*', '*', 0, 1], [1, '*', '*', 0, 1], ['*', '*', 0, 0, 1], ['*', '*', 1, 0, 1]]\n",
      "[[0, '*', '*', 1, 0], [1, '*', '*', 1, 0], ['*', '*', 0, 1, 0], ['*', '*', 1, 1, 0]]\n",
      "[[0, '*', '*', 1, 1], [1, '*', '*', 1, 1], ['*', '*', 0, 1, 1], ['*', '*', 1, 1, 1]]\n",
      "[[0, 0, '*', '*', 0], [0, 1, '*', '*', 0], [0, '*', '*', 0, 0], [0, '*', '*', 1, 0]]\n",
      "[[1, 0, '*', '*', 0], [1, 1, '*', '*', 0], [1, '*', '*', 0, 0], [1, '*', '*', 1, 0]]\n",
      "[[0, 0, '*', '*', 1], [0, 1, '*', '*', 1], [0, '*', '*', 0, 1], [0, '*', '*', 1, 1]]\n",
      "[[1, 0, '*', '*', 1], [1, 1, '*', '*', 1], [1, '*', '*', 0, 1], [1, '*', '*', 1, 1]]\n",
      "[[0, 0, 0, '*', '*'], [0, 0, 1, '*', '*'], [0, 0, '*', '*', 0], [0, 0, '*', '*', 1]]\n",
      "[[0, 1, 0, '*', '*'], [0, 1, 1, '*', '*'], [0, 1, '*', '*', 0], [0, 1, '*', '*', 1]]\n",
      "[[1, 0, 0, '*', '*'], [1, 0, 1, '*', '*'], [1, 0, '*', '*', 0], [1, 0, '*', '*', 1]]\n",
      "[[1, 1, 0, '*', '*'], [1, 1, 1, '*', '*'], [1, 1, '*', '*', 0], [1, 1, '*', '*', 1]]\n",
      "[['*', 0, 0, 0, '*'], ['*', 0, 0, 1, '*'], [0, 0, 0, '*', '*'], [1, 0, 0, '*', '*']]\n",
      "[['*', 0, 1, 0, '*'], ['*', 0, 1, 1, '*'], [0, 0, 1, '*', '*'], [1, 0, 1, '*', '*']]\n",
      "[['*', 1, 0, 0, '*'], ['*', 1, 0, 1, '*'], [0, 1, 0, '*', '*'], [1, 1, 0, '*', '*']]\n",
      "[['*', 1, 1, 0, '*'], ['*', 1, 1, 1, '*'], [0, 1, 1, '*', '*'], [1, 1, 1, '*', '*']]\n"
     ]
    }
   ],
   "source": [
    "for i in range(m1):\n",
    "    print(S[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a7cedee9-200b-4657-bd0f-41aade2661f4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "genus 17\n",
      "Need_intersections 33\n",
      "number of systoles 48\n",
      "face [[1 2]\n",
      " [2 3]\n",
      " [3 4]\n",
      " [4 5]\n",
      " [5 6]\n",
      " [6 1]]\n",
      "A: [[0 0 0 ... 0 0 0]\n",
      " [0 0 0 ... 0 0 0]\n",
      " [0 0 0 ... 1 0 0]\n",
      " ...\n",
      " [0 0 1 ... 0 0 0]\n",
      " [0 0 0 ... 0 0 0]\n",
      " [0 0 0 ... 0 0 0]]\n",
      "S: [[['*', '*', 0, 0, 0, 0], ['*', '*', 0, 0, 0, 1], ['*', 0, 0, 0, 0, '*'], ['*', 1, 0, 0, 0, '*']], [['*', '*', 0, 0, 1, 0], ['*', '*', 0, 0, 1, 1], ['*', 0, 0, 0, 1, '*'], ['*', 1, 0, 0, 1, '*']], [['*', '*', 0, 1, 0, 0], ['*', '*', 0, 1, 0, 1], ['*', 0, 0, 1, 0, '*'], ['*', 1, 0, 1, 0, '*']], [['*', '*', 0, 1, 1, 0], ['*', '*', 0, 1, 1, 1], ['*', 0, 0, 1, 1, '*'], ['*', 1, 0, 1, 1, '*']], [['*', '*', 1, 0, 0, 0], ['*', '*', 1, 0, 0, 1], ['*', 0, 1, 0, 0, '*'], ['*', 1, 1, 0, 0, '*']], [['*', '*', 1, 0, 1, 0], ['*', '*', 1, 0, 1, 1], ['*', 0, 1, 0, 1, '*'], ['*', 1, 1, 0, 1, '*']], [['*', '*', 1, 1, 0, 0], ['*', '*', 1, 1, 0, 1], ['*', 0, 1, 1, 0, '*'], ['*', 1, 1, 1, 0, '*']], [['*', '*', 1, 1, 1, 0], ['*', '*', 1, 1, 1, 1], ['*', 0, 1, 1, 1, '*'], ['*', 1, 1, 1, 1, '*']], [[0, '*', '*', 0, 0, 0], [1, '*', '*', 0, 0, 0], ['*', '*', 0, 0, 0, 0], ['*', '*', 1, 0, 0, 0]], [[0, '*', '*', 0, 0, 1], [1, '*', '*', 0, 0, 1], ['*', '*', 0, 0, 0, 1], ['*', '*', 1, 0, 0, 1]], [[0, '*', '*', 0, 1, 0], [1, '*', '*', 0, 1, 0], ['*', '*', 0, 0, 1, 0], ['*', '*', 1, 0, 1, 0]], [[0, '*', '*', 0, 1, 1], [1, '*', '*', 0, 1, 1], ['*', '*', 0, 0, 1, 1], ['*', '*', 1, 0, 1, 1]], [[0, '*', '*', 1, 0, 0], [1, '*', '*', 1, 0, 0], ['*', '*', 0, 1, 0, 0], ['*', '*', 1, 1, 0, 0]], [[0, '*', '*', 1, 0, 1], [1, '*', '*', 1, 0, 1], ['*', '*', 0, 1, 0, 1], ['*', '*', 1, 1, 0, 1]], [[0, '*', '*', 1, 1, 0], [1, '*', '*', 1, 1, 0], ['*', '*', 0, 1, 1, 0], ['*', '*', 1, 1, 1, 0]], [[0, '*', '*', 1, 1, 1], [1, '*', '*', 1, 1, 1], ['*', '*', 0, 1, 1, 1], ['*', '*', 1, 1, 1, 1]], [[0, 0, '*', '*', 0, 0], [0, 1, '*', '*', 0, 0], [0, '*', '*', 0, 0, 0], [0, '*', '*', 1, 0, 0]], [[1, 0, '*', '*', 0, 0], [1, 1, '*', '*', 0, 0], [1, '*', '*', 0, 0, 0], [1, '*', '*', 1, 0, 0]], [[0, 0, '*', '*', 0, 1], [0, 1, '*', '*', 0, 1], [0, '*', '*', 0, 0, 1], [0, '*', '*', 1, 0, 1]], [[1, 0, '*', '*', 0, 1], [1, 1, '*', '*', 0, 1], [1, '*', '*', 0, 0, 1], [1, '*', '*', 1, 0, 1]], [[0, 0, '*', '*', 1, 0], [0, 1, '*', '*', 1, 0], [0, '*', '*', 0, 1, 0], [0, '*', '*', 1, 1, 0]], [[1, 0, '*', '*', 1, 0], [1, 1, '*', '*', 1, 0], [1, '*', '*', 0, 1, 0], [1, '*', '*', 1, 1, 0]], [[0, 0, '*', '*', 1, 1], [0, 1, '*', '*', 1, 1], [0, '*', '*', 0, 1, 1], [0, '*', '*', 1, 1, 1]], [[1, 0, '*', '*', 1, 1], [1, 1, '*', '*', 1, 1], [1, '*', '*', 0, 1, 1], [1, '*', '*', 1, 1, 1]], [[0, 0, 0, '*', '*', 0], [0, 0, 1, '*', '*', 0], [0, 0, '*', '*', 0, 0], [0, 0, '*', '*', 1, 0]], [[0, 1, 0, '*', '*', 0], [0, 1, 1, '*', '*', 0], [0, 1, '*', '*', 0, 0], [0, 1, '*', '*', 1, 0]], [[1, 0, 0, '*', '*', 0], [1, 0, 1, '*', '*', 0], [1, 0, '*', '*', 0, 0], [1, 0, '*', '*', 1, 0]], [[1, 1, 0, '*', '*', 0], [1, 1, 1, '*', '*', 0], [1, 1, '*', '*', 0, 0], [1, 1, '*', '*', 1, 0]], [[0, 0, 0, '*', '*', 1], [0, 0, 1, '*', '*', 1], [0, 0, '*', '*', 0, 1], [0, 0, '*', '*', 1, 1]], [[0, 1, 0, '*', '*', 1], [0, 1, 1, '*', '*', 1], [0, 1, '*', '*', 0, 1], [0, 1, '*', '*', 1, 1]], [[1, 0, 0, '*', '*', 1], [1, 0, 1, '*', '*', 1], [1, 0, '*', '*', 0, 1], [1, 0, '*', '*', 1, 1]], [[1, 1, 0, '*', '*', 1], [1, 1, 1, '*', '*', 1], [1, 1, '*', '*', 0, 1], [1, 1, '*', '*', 1, 1]], [[0, 0, 0, 0, '*', '*'], [0, 0, 0, 1, '*', '*'], [0, 0, 0, '*', '*', 0], [0, 0, 0, '*', '*', 1]], [[0, 0, 1, 0, '*', '*'], [0, 0, 1, 1, '*', '*'], [0, 0, 1, '*', '*', 0], [0, 0, 1, '*', '*', 1]], [[0, 1, 0, 0, '*', '*'], [0, 1, 0, 1, '*', '*'], [0, 1, 0, '*', '*', 0], [0, 1, 0, '*', '*', 1]], [[0, 1, 1, 0, '*', '*'], [0, 1, 1, 1, '*', '*'], [0, 1, 1, '*', '*', 0], [0, 1, 1, '*', '*', 1]], [[1, 0, 0, 0, '*', '*'], [1, 0, 0, 1, '*', '*'], [1, 0, 0, '*', '*', 0], [1, 0, 0, '*', '*', 1]], [[1, 0, 1, 0, '*', '*'], [1, 0, 1, 1, '*', '*'], [1, 0, 1, '*', '*', 0], [1, 0, 1, '*', '*', 1]], [[1, 1, 0, 0, '*', '*'], [1, 1, 0, 1, '*', '*'], [1, 1, 0, '*', '*', 0], [1, 1, 0, '*', '*', 1]], [[1, 1, 1, 0, '*', '*'], [1, 1, 1, 1, '*', '*'], [1, 1, 1, '*', '*', 0], [1, 1, 1, '*', '*', 1]], [['*', 0, 0, 0, 0, '*'], ['*', 0, 0, 0, 1, '*'], [0, 0, 0, 0, '*', '*'], [1, 0, 0, 0, '*', '*']], [['*', 0, 0, 1, 0, '*'], ['*', 0, 0, 1, 1, '*'], [0, 0, 0, 1, '*', '*'], [1, 0, 0, 1, '*', '*']], [['*', 0, 1, 0, 0, '*'], ['*', 0, 1, 0, 1, '*'], [0, 0, 1, 0, '*', '*'], [1, 0, 1, 0, '*', '*']], [['*', 0, 1, 1, 0, '*'], ['*', 0, 1, 1, 1, '*'], [0, 0, 1, 1, '*', '*'], [1, 0, 1, 1, '*', '*']], [['*', 1, 0, 0, 0, '*'], ['*', 1, 0, 0, 1, '*'], [0, 1, 0, 0, '*', '*'], [1, 1, 0, 0, '*', '*']], [['*', 1, 0, 1, 0, '*'], ['*', 1, 0, 1, 1, '*'], [0, 1, 0, 1, '*', '*'], [1, 1, 0, 1, '*', '*']], [['*', 1, 1, 0, 0, '*'], ['*', 1, 1, 0, 1, '*'], [0, 1, 1, 0, '*', '*'], [1, 1, 1, 0, '*', '*']], [['*', 1, 1, 1, 0, '*'], ['*', 1, 1, 1, 1, '*'], [0, 1, 1, 1, '*', '*'], [1, 1, 1, 1, '*', '*']]]\n",
      "S1: [[[0, 32], [1, 33], [16, 48], [17, 49]], [[2, 34], [3, 35], [18, 50], [19, 51]], [[4, 36], [5, 37], [20, 52], [21, 53]], [[6, 38], [7, 39], [22, 54], [23, 55]], [[8, 40], [9, 41], [24, 56], [25, 57]], [[10, 42], [11, 43], [26, 58], [27, 59]], [[12, 44], [13, 45], [28, 60], [29, 61]], [[14, 46], [15, 47], [30, 62], [31, 63]], [[0, 16], [32, 48], [8, 24], [40, 56]], [[1, 17], [33, 49], [9, 25], [41, 57]], [[2, 18], [34, 50], [10, 26], [42, 58]], [[3, 19], [35, 51], [11, 27], [43, 59]], [[4, 20], [36, 52], [12, 28], [44, 60]], [[5, 21], [37, 53], [13, 29], [45, 61]], [[6, 22], [38, 54], [14, 30], [46, 62]], [[7, 23], [39, 55], [15, 31], [47, 63]], [[0, 8], [16, 24], [4, 12], [20, 28]], [[32, 40], [48, 56], [36, 44], [52, 60]], [[1, 9], [17, 25], [5, 13], [21, 29]], [[33, 41], [49, 57], [37, 45], [53, 61]], [[2, 10], [18, 26], [6, 14], [22, 30]], [[34, 42], [50, 58], [38, 46], [54, 62]], [[3, 11], [19, 27], [7, 15], [23, 31]], [[35, 43], [51, 59], [39, 47], [55, 63]], [[0, 4], [8, 12], [2, 6], [10, 14]], [[16, 20], [24, 28], [18, 22], [26, 30]], [[32, 36], [40, 44], [34, 38], [42, 46]], [[48, 52], [56, 60], [50, 54], [58, 62]], [[1, 5], [9, 13], [3, 7], [11, 15]], [[17, 21], [25, 29], [19, 23], [27, 31]], [[33, 37], [41, 45], [35, 39], [43, 47]], [[49, 53], [57, 61], [51, 55], [59, 63]], [[0, 2], [4, 6], [1, 3], [5, 7]], [[8, 10], [12, 14], [9, 11], [13, 15]], [[16, 18], [20, 22], [17, 19], [21, 23]], [[24, 26], [28, 30], [25, 27], [29, 31]], [[32, 34], [36, 38], [33, 35], [37, 39]], [[40, 42], [44, 46], [41, 43], [45, 47]], [[48, 50], [52, 54], [49, 51], [53, 55]], [[56, 58], [60, 62], [57, 59], [61, 63]], [[0, 1], [2, 3], [32, 33], [34, 35]], [[4, 5], [6, 7], [36, 37], [38, 39]], [[8, 9], [10, 11], [40, 41], [42, 43]], [[12, 13], [14, 15], [44, 45], [46, 47]], [[16, 17], [18, 19], [48, 49], [50, 51]], [[20, 21], [22, 23], [52, 53], [54, 55]], [[24, 25], [26, 27], [56, 57], [58, 59]], [[28, 29], [30, 31], [60, 61], [62, 63]]]\n",
      "\n",
      "--------------------------------------------\n",
      "Warning: your license will expire in 1 days\n",
      "--------------------------------------------\n",
      "\n",
      "Set parameter PoolGap to value 0\n",
      "Set parameter PoolSearchMode to value 2\n",
      "Set parameter PoolSolutions to value 1\n",
      "6\n",
      "Set parameter Presolve to value 2\n",
      "Set parameter Threads to value 50\n",
      "Gurobi Optimizer version 11.0.3 build v11.0.3rc0 (win64 - Windows Server 2019.0 (17763.2))\n",
      "\n",
      "CPU model: Intel(R) Xeon(R) Platinum 8268 CPU @ 2.90GHz, instruction set [SSE2|AVX|AVX2|AVX512]\n",
      "Thread count: 96 physical cores, 192 logical processors, using up to 50 threads\n",
      "\n",
      "Optimize a model with 12690 rows, 8336 columns and 18922 nonzeros\n",
      "Model fingerprint: 0x058735c3\n",
      "Variable types: 0 continuous, 8336 integer (4240 binary)\n",
      "Coefficient statistics:\n",
      "  Matrix range     [5e-01, 6e+01]\n",
      "  Objective range  [1e+00, 1e+00]\n",
      "  Bounds range     [1e+00, 1e+00]\n",
      "  RHS range        [1e+00, 6e+01]\n",
      "Presolve removed 11904 rows and 7808 columns\n",
      "Presolve time: 0.12s\n",
      "Presolved: 786 rows, 528 columns, 2922 nonzeros\n",
      "Variable types: 0 continuous, 528 integer (144 binary)\n",
      "Found heuristic solution: objective 24.0000000\n",
      "Root relaxation presolved: 786 rows, 528 columns, 2922 nonzeros\n",
      "\n",
      "\n",
      "Root relaxation: cutoff, 0 iterations, 0.00 seconds (0.00 work units)\n",
      "\n",
      "Explored 1 nodes (0 simplex iterations) in 0.15 seconds (0.01 work units)\n",
      "Thread count was 50 (of 192 available processors)\n",
      "\n",
      "Solution count 1: 24 \n",
      "No other solutions better than 24\n",
      "\n",
      "Optimal solution found (tolerance 1.00e-04)\n",
      "Best objective 2.400000000000e+01, best bound 2.400000000000e+01, gap 0.0000%\n",
      "Optimal solution found. Objective: 24\n",
      "24\n",
      "===============================\n",
      "[17 19 21 23 25 26 27 29 30 31 33 34 35 36 37 38 39 41 42 43 44 45 46 47]\n",
      "1\n",
      "[[17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47]]\n",
      "end\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy.sparse import csr_matrix\n",
    "from scipy.sparse import csr_matrix, vstack, hstack\n",
    "\n",
    "\n",
    "m = 6\n",
    "Euler_Chara= (2**(m-2))*(4-m)\n",
    "genus=1+(m-4)*2**(m-3)\n",
    "print(\"genus\", genus)\n",
    "Need_intersections=1-Euler_Chara\n",
    "print(\"Need_intersections\", Need_intersections)\n",
    "m1=m * (2 ** (m - 3))\n",
    "print(\"number of systoles\", m1)\n",
    "m2=2**(m)\n",
    "number_of_faces=m*2**(m-2)\n",
    "\n",
    "\n",
    "def adjacency_matrix_between_vertices_of_C2n(m):\n",
    "    matrix = np.zeros((2 ** m, 2 ** m), dtype=int)\n",
    "    for i in range(int(2 ** m)):\n",
    "        for k in range(m):\n",
    "            j = i ^ (1 << k)\n",
    "            matrix[i, j] = 1\n",
    "    return matrix\n",
    "\n",
    "\n",
    "\n",
    "def face(m):\n",
    "    matrix = np.zeros((m, 2), dtype=int)\n",
    "    for i in range(m):\n",
    "        matrix[i][0]= i%m+1\n",
    "        matrix[i][1]=(i+1)%m+1\n",
    "    return matrix\n",
    "print(\"face\",face(m))\n",
    "\n",
    "def binary_matrix(m, n):\n",
    "    if m < 0 or m >= 2 ** n:\n",
    "        raise ValueError(\"m must be between 0 and 2^n-1\")\n",
    "    binary_list = [0] * n\n",
    "    for i in range(n):\n",
    "        bit = (m >> (n - 1 - i)) & 1\n",
    "        binary_list[i] = bit\n",
    "    return binary_list\n",
    "\n",
    "def list_to_int(binary_list):\n",
    "    binary_str = ''.join(str(x) for x in binary_list)\n",
    "    decimal_int = int(binary_str, 2)\n",
    "    return decimal_int\n",
    "\n",
    "S=[]\n",
    "S1=[]\n",
    "r=0\n",
    "for i in range(m):\n",
    "    L2=[]\n",
    "    for j in range(m-3):\n",
    "        L2.append((i+2+j)%m)\n",
    "    k1=(i+1)%m\n",
    "    k2=(i-1)%m\n",
    "    for k in range (2**(m-3)):\n",
    "        S.append([])\n",
    "        S1.append([])\n",
    "        v1=binary_matrix(k, m-3)\n",
    "        for p in range(2):\n",
    "            v=[None]*m\n",
    "            v[i]='*'\n",
    "            v[k1]='*'\n",
    "            for q in range(m-3):\n",
    "                v[L2[q]]=v1[q]\n",
    "                v[k2]=p\n",
    "            S[r].append(v)\n",
    "        for p in range(2):\n",
    "            v=[None]*m\n",
    "            v[i]='*'\n",
    "            v[k2]='*'\n",
    "            for q in range(m-3):\n",
    "                v[L2[q]]=v1[q]\n",
    "                v[k1]=p\n",
    "            S[r].append(v)\n",
    "        for p1 in range(2):\n",
    "            for p in range(2):\n",
    "                v=[None]*m\n",
    "                v2=[None]*m\n",
    "                v[i]=0\n",
    "                v[k1]=p1\n",
    "                v2[i]=1\n",
    "                v2[k1]=p1\n",
    "                for q in range(m-3):\n",
    "                    v[L2[q]]=v1[q]\n",
    "                    v2[L2[q]]=v1[q]\n",
    "                    v[k2]=p\n",
    "                    v2[k2]=p\n",
    "                S1[r].append([list_to_int(v),list_to_int(v2)])              \n",
    "        r=r+1 \n",
    "        \n",
    "A=np.zeros((m1, m1), dtype=int)\n",
    "for i in range(m1):\n",
    "    for j in range(i-1):\n",
    "        for k in range(4):\n",
    "            if S[i][k] in S[j]:\n",
    "                A[i][j]=1\n",
    "                A[j][i]=1\n",
    "print(\"A:\",A)\n",
    "B=adjacency_matrix_between_vertices_of_C2n(m)\n",
    "print(\"S:\",S)       \n",
    "print(\"S1:\",S1)\n",
    "\n",
    "import gurobipy as gp\n",
    "from gurobipy import Model, GRB\n",
    "Max_solution_number=1\n",
    "\n",
    "def vertex_systole(matrix,m):\n",
    "    m1=m * (2 ** (m - 3))\n",
    "    matrix1 = np.zeros((m*2**(m-2), m1), dtype=int)\n",
    "    #matrix1 = np.zeros((1000, m1), dtype=int)\n",
    "    k=0\n",
    "    for i in range(m1):\n",
    "        for j in range(i):\n",
    "            if matrix[i][j]!=0:\n",
    "                matrix1[k][i]=1\n",
    "                matrix1[k][j]=1\n",
    "                k=k+1\n",
    "    return matrix1\n",
    "N=vertex_systole(A,m)\n",
    "\n",
    "#-----------------------------------\n",
    "D = np.zeros((m2,m2 ), dtype=int)\n",
    "for i in range(m1):\n",
    "    for j in range(4):\n",
    "        p=S1[i][j][0]\n",
    "        q=S1[i][j][1]\n",
    "        D[p][q]=i\n",
    "        D[q][p]=i\n",
    "#-----------------------------------\n",
    "'''mm = gp.Model(\"SmallestFillingSet\")\n",
    "mm.setParam(GRB.Param.PoolGap, 0)\n",
    "mm.setParam(GRB.Param.PoolSearchMode, 0)\n",
    "x = [mm.addVar(vtype=GRB.BINARY, name=f'x{i}') for i in range(m1)]\n",
    "y = [mm.addVar(vtype=GRB.BINARY, name=f'y{i}') for i in range(number_of_faces)]\n",
    "sum_y = sum(y[i] for i in range(number_of_faces))  \n",
    "mm.addConstr(sum_y >= Need_intersections, \"AtLeastThirtyThree\")\n",
    "\n",
    "mycons=[0 for _ in range(m1)]\n",
    "for i in range(m1):\n",
    "    for j in range(number_of_faces):\n",
    "        mycons[i]=mycons[i]+N[j][i]*y[j]\n",
    "for i in range(m1):\n",
    "    mm.addConstr(x[i]<=mycons[i],\"cons1\")\n",
    "    mm.addConstr(mycons[i]<=4*x[i],\"cons2\")\n",
    "\n",
    "\n",
    "mySum=0\n",
    "for i in range(m1):\n",
    "    mySum=mySum+x[i]\n",
    "cons_intersection=[0 for _ in range(m1)]\n",
    "for i in range(m1):\n",
    "    for j in range(m1):\n",
    "        cons_intersection[i]=cons_intersection[i]+A[i,j]*x[j]\n",
    "\n",
    "for i in range(m1):\n",
    "    mm.addConstr(cons_intersection[i] >= 1,\"cons\")\n",
    "mm.setObjective(mySum, GRB.MINIMIZE)\n",
    "mm.setParam('OutputFlag',1)\n",
    "mm.setParam(\"Presolve\", 2)\n",
    "mm.optimize()\n",
    "\n",
    "#print(m.SolCount)\n",
    "if mm.status == GRB.OPTIMAL:\n",
    "    print(\"Optimal solution found. Objective: %g\" % mm.objVal)'''\n",
    "\n",
    "#------------------------------------------------------------\n",
    "\n",
    "#optimal_value=100\n",
    "\n",
    "optimal_value=24\n",
    "m11 = gp.Model(\"SmallestFillingSet\")\n",
    "m11.setParam(GRB.Param.PoolGap, 0)\n",
    "m11.setParam(GRB.Param.PoolSearchMode, 2)\n",
    "m11.setParam(GRB.Param.PoolSolutions,Max_solution_number)\n",
    "x = [m11.addVar(vtype=GRB.BINARY, name=f'x{i}') for i in range(m1)]\n",
    "y = [m11.addVar(vtype=GRB.BINARY, name=f'y{i}') for i in range(number_of_faces)]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#ensure the complementary region has 1 component\n",
    "#----------------------------------------------\n",
    "e = m11.addVars(m2, m2, vtype=GRB.BINARY, name=\"eij\")\n",
    "f = m11.addVars(m2, m2, vtype=GRB.INTEGER, name=\"fij\")\n",
    "for i in range(m2):\n",
    "    for j in range(m2):\n",
    "        m11.addConstr(e[i,j]==B[i][j]*(1-x[D[i][j]]), \"AtLeastThirtyThree\")\n",
    "for i in range(m2):\n",
    "    for j in range(m2):\n",
    "        m11.addConstr(f[i,j]>=0, \"AtLeastThirtyThree\")\n",
    "        m11.addConstr(f[i,j]<=(m2-1)*e[i,j], \"AtLeastThirtyThree\")\n",
    "        \n",
    "ncons1=0\n",
    "a=0\n",
    "for i in range(m2):\n",
    "    ncons1=ncons1+B[0][i]*f[0,i]\n",
    "    a=a+B[0][i]\n",
    "print(a)\n",
    "m11.addConstr(ncons1==m2-1, \"AtLeastThirtyThree\")\n",
    "\n",
    "ncons2=[0 for _ in range(m2)]\n",
    "for i in range(m2):\n",
    "    for j in range(m2):\n",
    "        ncons2[i]=ncons2[i]+B[i][j]*(f[i,j]-f[j,i])\n",
    "for i in range(m2-1):\n",
    "    m11.addConstr(ncons2[i+1]+1==0, \"balence\")\n",
    "\n",
    "#-------------------------------------------\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "sum_y = sum(y[i] for i in range(number_of_faces))  \n",
    "m11.addConstr(sum_y == Need_intersections, \"AtLeastThirtyThree\")\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "mycons=[0 for _ in range(m1)]\n",
    "for i in range(m1):\n",
    "    for j in range(number_of_faces):\n",
    "        mycons[i]=mycons[i]+N[j][i]*y[j]\n",
    "for i in range(m1):\n",
    "    m11.addConstr(x[i]<=mycons[i],\"cons1\")\n",
    "    m11.addConstr(mycons[i]<=4*x[i],\"cons2\")\n",
    "\n",
    "mycons1=[0 for _ in range(number_of_faces)]\n",
    "for i in range(number_of_faces):\n",
    "    for j in range(m1):\n",
    "        mycons1[i]=mycons1[i]+N[i][j]*x[j]\n",
    "for i in range(number_of_faces):\n",
    "    m11.addConstr(y[i]>=mycons1[i]-1,\"cons1\")\n",
    "    m11.addConstr(y[i]<=mycons1[i]/2,\"cons1\")\n",
    "\n",
    "\n",
    "mySum=0\n",
    "for i in range(m1):\n",
    "    mySum=mySum+x[i]\n",
    "cons_intersection=[0 for _ in range(m1)]\n",
    "for i in range(m1):\n",
    "    for j in range(m1):\n",
    "        cons_intersection[i]=cons_intersection[i]+A[i,j]*x[j]\n",
    "\n",
    "for i in range(m1):\n",
    "    m11.addConstr(cons_intersection[i] >= 1,\"cons\")\n",
    "m11.addConstr(mySum==optimal_value,\"cons\")\n",
    "#m11.addConstr(mySum>= 155,\"cons\")\n",
    "m11.setObjective(mySum, GRB.MINIMIZE)\n",
    "m11.setParam('OutPutFlag',1)\n",
    "m11.setParam(\"Presolve\", 2)\n",
    "m11.setParam(\"Threads\", 50)\n",
    "m11.optimize()\n",
    "\n",
    "\n",
    "if m11.status == GRB.OPTIMAL:\n",
    "    print(\"Optimal solution found. Objective: %g\" % m11.objVal)\n",
    "sol_count = m11.SolCount\n",
    "if m11.status == GRB.OPTIMAL:\n",
    "    num_solutions = m11.SolCount\n",
    "    all_solutions = [] \n",
    "    for i in range(num_solutions):\n",
    "        m11.Params.SolutionNumber = i\n",
    "        m11.setParam(GRB.Param.SolutionNumber, i)\n",
    "        solution = [xx.Xn for xx in m11.getVars()[:m1]]  \n",
    "        all_solutions.append(solution)  \n",
    "\n",
    "    # output all solutions\n",
    "    #for i, sol in enumerate(all_solutions, 1):\n",
    "       # print(f\"Solution {i}: {sol}\")\n",
    "else:\n",
    "    print(\"Optimization did not terminate with an optimal solution.\")\n",
    "for i in range(sol_count):\n",
    "    for j in range(m1):\n",
    "        if all_solutions[i][j] < 0.001:\n",
    "            all_solutions[i][j]=0\n",
    "        if all_solutions[i][j]>0.999:\n",
    "            all_solutions[i][j]=1\n",
    "#print(Need_intersections)\n",
    "print(optimal_value)\n",
    "\n",
    "\n",
    "\n",
    "print(\"===============================\")\n",
    "def count_connected_components(adj_matrix):\n",
    "    num_vertices = len(adj_matrix)\n",
    "    visited = [False] * num_vertices  \n",
    "    component_count = 0  \n",
    "    def dfs(vertex):\n",
    "        visited[vertex] = True\n",
    "        for neighbor in range(num_vertices):\n",
    "            if adj_matrix[vertex][neighbor] and not visited[neighbor]:\n",
    "                dfs(neighbor)\n",
    "\n",
    "    for vertex in range(num_vertices):\n",
    "        if not visited[vertex]:\n",
    "            dfs(vertex)\n",
    "            component_count += 1\n",
    "    return component_count\n",
    "\n",
    "#print(count_connected_components(BB))\n",
    "systole_optimal_result = []\n",
    "for k in range(sol_count):\n",
    "    tepRow=[]\n",
    "    for i in range(m1):\n",
    "        if all_solutions[k][i] !=0:\n",
    "            tepRow.append(i)\n",
    "    systole_optimal_result.append(tepRow)\n",
    "\n",
    "#print(C.shape)\n",
    "number_of_wanted_solution=0\n",
    "smallest_filling_set_list=[]\n",
    "for k in range(sol_count):\n",
    "    WW = np.copy(B)\n",
    "    v = np.copy(systole_optimal_result[k])\n",
    "    #print(v)\n",
    "    for i in range(len(v)):\n",
    "        for j in range(4):\n",
    "           # print(count_connected_components(BB))\n",
    "            p = S1[v[i]][j][0]\n",
    "            q = S1[v[i]][j][1]\n",
    "            WW[p, q] = 0\n",
    "            WW[q, p] = 0\n",
    "    rr = count_connected_components(WW)\n",
    "   # print(\"the number of components after cutting systoles we found:\", rr)\n",
    "    intersections = 0\n",
    "    for i in range(m1):\n",
    "         for j in range(m1):\n",
    "                intersections = intersections + all_solutions[k][i] * A[i, j] * all_solutions[k][j]\n",
    "    EulerChara = rr - intersections / 2\n",
    "    #print(rr)\n",
    "    if EulerChara == Euler_Chara:\n",
    "        number_of_wanted_solution=number_of_wanted_solution+1\n",
    "        #print(\"The\",number_of_wanted_solution,\"th smallest filling set\")\n",
    "        #print(k)\n",
    "        print(v)\n",
    "        v1 = [ int(item) for item in v ] \n",
    "        smallest_filling_set_list.append(v1)\n",
    "        #print(\"the number of components after cutting systoles we found:\", rr)\n",
    "        \n",
    "        #print(\"===============================\")\n",
    "print(sol_count)\n",
    "print(smallest_filling_set_list)\n",
    "print(\"end\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e7a3c15a-cf69-4cfd-9bc0-fa2077957ec2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47]\n",
      "Path_list [0, 2, 86, 81, 79, 114, 178, 143, 145, 150, 42, 37, 35, 59, 61, 66, 190, 183, 181, 179, 115, 117, 119, 126, 18, 15, 7, 10, 102, 97, 116, 95, 159, 180, 161, 166, 50, 47, 58, 34, 23, 26, 134, 131, 142, 158, 94, 78, 69, 71, 82, 98, 162, 146, 133, 135, 27, 25, 38, 62, 49, 51, 167, 165, 186, 163, 99, 122, 101, 103, 11, 9, 17, 19, 127, 125, 123, 121, 185, 187, 189, 191, 67, 65, 63, 39, 41, 43, 151, 149, 147, 184, 120, 83, 85, 87, 3, 1, 77, 84, 75, 108, 172, 139, 148, 141, 33, 40, 31, 55, 64, 57, 177, 188, 175, 173, 109, 111, 124, 113, 13, 16, 8, 5, 93, 100, 110, 91, 155, 174, 164, 157, 45, 48, 54, 30, 24, 21, 129, 132, 138, 154, 90, 74, 70, 68, 72, 88, 152, 136, 130, 128, 20, 22, 28, 52, 46, 44, 156, 160, 170, 153, 89, 106, 96, 92, 4, 6, 14, 12, 112, 118, 107, 105, 169, 171, 182, 176, 56, 60, 53, 29, 36, 32, 140, 144, 137, 168, 104, 73, 80, 76]\n",
      "color_pairs [[60, 65], [47, 56], [3, 19], [28, 40], [8, 62], [2, 13, 59, 64], [4, 12, 61, 63], [32, 50], [27, 36, 46, 53], [29, 35, 48, 52], [16, 38], [7, 23, 31, 43], [9, 22, 33, 42], [1, 26, 45], [14, 18, 37, 39], [5, 25, 30, 44], [11, 20, 34, 41], [0], [17, 55], [15, 54], [24, 58], [6, 49], [21, 57], [10, 51]]\n"
     ]
    }
   ],
   "source": [
    "\n",
    "#matrix1 is B, matrix2 is C\n",
    "#color every edge of adjacency matrix by using 1-48\n",
    "v=smallest_filling_set_list[0]\n",
    "CA = np.zeros((2**m,2**m), dtype=int)\n",
    "for i in range(m1):\n",
    "    for j in range(4):\n",
    "        p=S1[i][j][0]\n",
    "        q=S1[i][j][1]\n",
    "        CA[p][q]=i+1\n",
    "        CA[q][p]=i+1\n",
    "\n",
    "class Edge:\n",
    "    def __init__(self, coordinate, in_face, neighbor1=None, neighbor2=None):\n",
    "        if len(coordinate) != 2 or not all(isinstance(x, int) for x in coordinate):\n",
    "            raise ValueError(\"Coordinate must be a list of exactly two integers.\")\n",
    "        if not isinstance(in_face, int):\n",
    "            raise ValueError(\"In_face must be an integer.\")\n",
    "        self.Coordinate = coordinate\n",
    "        self.In_face = in_face\n",
    "        self.neighbor1 = neighbor1\n",
    "        self.neighbor2 = neighbor2\n",
    "    def __eq__(self, other):\n",
    "        if not isinstance(other, Edge):\n",
    "            return False\n",
    "\n",
    "            # Compare In_face\n",
    "        if self.In_face != other.In_face:\n",
    "            return False\n",
    "            # Compare Coordinate as sets (order doesn't matter)\n",
    "        self_set = set(self.Coordinate)\n",
    "        other_set = set(other.Coordinate)\n",
    "        if self_set != other_set:\n",
    "            return False\n",
    "        return True\n",
    "    def __repr__(self):\n",
    "        return f\"Edge(Coordinate={self.Coordinate}, In_face={self.In_face}, neighbor1={self.neighbor1}, neighbor2={self.neighbor2})\"\n",
    "\n",
    "\n",
    "#v = [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 15, 17, 18, 19, 20, 22, 23, 24, 25, 26, 27, 28, 29, 65, 67, 69, 70, 73, 75, 77, 79, 80, 82, 83, 84, 85, 86, 87, 88, 90, 91, 92, 93, 94, 95, 96, 97, 98, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111]\n",
    "print(v)\n",
    "m2 = 2 ** (m)\n",
    "m3=len(v)\n",
    "Colored_edge_list = []\n",
    "for i in range(m2):\n",
    "    for j in range(i):\n",
    "        color = CA[i, j]\n",
    "        if color != 0 and color - 1 in v:\n",
    "            Colored_edge_list.append(Edge([j, i], j))\n",
    "            Colored_edge_list.append(Edge([j, i], i))\n",
    "\n",
    "number_of_coloredEdges = len(Colored_edge_list)\n",
    "def face2(matrix1,m,k):\n",
    "    list=[]\n",
    "    for i in range(m):\n",
    "        if matrix1[i][0]==k:\n",
    "            list.append(matrix1[i][1])\n",
    "        if matrix1[i][1]==k:\n",
    "            list.append(matrix1[i][0])\n",
    "    return list\n",
    "def find_common_position(v1,v2):\n",
    "    i=0\n",
    "    while True:\n",
    "        if v1[i]!=v2[i]:\n",
    "            return i+1\n",
    "            break\n",
    "        else: \n",
    "            i=i+1\n",
    "\n",
    "for i in range(number_of_coloredEdges):\n",
    "    n1=Colored_edge_list[i].Coordinate[0]\n",
    "    n2=Colored_edge_list[i].Coordinate[1]\n",
    "\n",
    "    v1=binary_matrix(n1,m)\n",
    "    v2=binary_matrix(n2,m)\n",
    "\n",
    "    now_face=Colored_edge_list[i].In_face\n",
    "    v0=binary_matrix(now_face,m)\n",
    "    common_position=find_common_position(v1,v2)\n",
    "    neighbor_list=face2(face(m),m,common_position)\n",
    "\n",
    "    k1=np.copy(neighbor_list[0])\n",
    "    k2=np.copy(neighbor_list[1])\n",
    "    v3=np.copy(v0)\n",
    "    if v0[k1-1]==0:\n",
    "        v3[k1-1]=1\n",
    "    else:\n",
    "        v3[k1 - 1] = 0\n",
    "\n",
    "    p1=list_to_int(v3)\n",
    "    v33 =np.copy( v0)\n",
    "    if v0[k1 - 1] == 0:\n",
    "        v33[k1 - 1] = 1\n",
    "    else:\n",
    "        v33[k1 - 1] = 0\n",
    "    if v0[common_position - 1] == 0:\n",
    "        v33[common_position - 1] = 1\n",
    "    else:\n",
    "        v33[common_position - 1] = 0\n",
    "\n",
    "    v333 = np.copy(v0)\n",
    "    if v0[common_position-1] == 0:\n",
    "        v333[common_position - 1] = 1\n",
    "    else: v333[common_position - 1] = 0\n",
    "\n",
    "    p1 = list_to_int(v3)\n",
    "    p11 = list_to_int(v33)\n",
    "    p111=list_to_int(v333)\n",
    "\n",
    "    if CA[now_face][p1]-1 in v and CA[now_face][p1]!=0 :\n",
    "        Colored_edge_list[i].neighbor1 = Edge([now_face,p1],now_face)\n",
    "    elif CA[p1][p11]-1 in v and CA[p1][p11]!=0:\n",
    "        Colored_edge_list[i].neighbor1 = Edge([p1, p11], p1)\n",
    "    else:\n",
    "        Colored_edge_list[i].neighbor1 = Edge([p11, p111], p11)\n",
    "    v4 = np.copy(v0)\n",
    "    if v0[k2 - 1] == 0:\n",
    "        v4[k2 - 1] = 1\n",
    "    else:\n",
    "        v4[k2 - 1] = 0\n",
    "\n",
    "    p2 = list_to_int(v4)\n",
    "    v44 = np.copy(v0)\n",
    "    if v0[k2 - 1] == 0:\n",
    "        v44[k2 - 1] = 1\n",
    "    else:\n",
    "        v44[k2 - 1] = 0\n",
    "    if v0[common_position - 1] == 0:\n",
    "        v44[common_position - 1] = 1\n",
    "    else:\n",
    "        v44[common_position - 1] = 0\n",
    "\n",
    "    v444 = np.copy(v0)\n",
    "    if v0[common_position-1] == 0:\n",
    "        v444[common_position - 1] = 1\n",
    "    else:\n",
    "        v444[common_position - 1] = 0\n",
    "\n",
    "    p2 = list_to_int(v4)\n",
    "    p22 = list_to_int(v44)\n",
    "    p222=list_to_int(v444)\n",
    "\n",
    "    if CA[now_face][p2] - 1 in v and CA[now_face][p2]!=0:\n",
    "        Colored_edge_list[i].neighbor2 = Edge([now_face, p2], now_face)\n",
    "    elif CA[p2][p22] - 1 in v and CA[p2][p22]!=0:\n",
    "        Colored_edge_list[i].neighbor2 = Edge([p2, p22], p2)\n",
    "    else:\n",
    "        Colored_edge_list[i].neighbor2 = Edge([p22, p222], p22)\n",
    "\n",
    "\n",
    "\n",
    "#===================================\n",
    "#===================================\n",
    "\n",
    "neibor_list = np.zeros((number_of_coloredEdges, 2 ), dtype=int)\n",
    "for i in range(number_of_coloredEdges):\n",
    "    edge=Colored_edge_list[i]\n",
    "    k=0\n",
    "    for j in range(number_of_coloredEdges):\n",
    "        if edge.neighbor1==Colored_edge_list[j] or edge.neighbor2==Colored_edge_list[j]:\n",
    "            neibor_list[i][k] = j\n",
    "            k=k+1\n",
    "\n",
    "Path_list=[]\n",
    "Path_list.append(0)\n",
    "trace=[]\n",
    "trace.append(0)\n",
    "trace_number=0\n",
    "lenth_of_pathList=len(Path_list)\n",
    "current_edge = 0\n",
    "next_edge = neibor_list[0][0]\n",
    "while lenth_of_pathList <=number_of_coloredEdges:\n",
    "    Path_list.append(next_edge)\n",
    "    if neibor_list[next_edge][0]!= current_edge:\n",
    "        current_edge=next_edge\n",
    "        next_edge=neibor_list[next_edge][0]\n",
    "    else:\n",
    "        current_edge = next_edge\n",
    "        next_edge=neibor_list[next_edge][1]\n",
    "    lenth_of_pathList=lenth_of_pathList+1\n",
    "Path_list.pop()\n",
    "#===================================\n",
    "#===================================\n",
    "print(\"Path_list\",Path_list)\n",
    "\n",
    "Color_list=[]\n",
    "for i in range(number_of_coloredEdges):\n",
    "    nn=Path_list[i]\n",
    "    n1=Colored_edge_list[nn].Coordinate[0]\n",
    "    n2=Colored_edge_list[nn].Coordinate[1]\n",
    "    Color_list.append(CA[n1,n2]-1)\n",
    "#*************************************************\n",
    "\n",
    "Color_length_list=[]\n",
    "length=0\n",
    "Now_colorr=Color_list[0]\n",
    "k=0\n",
    "\n",
    "for i in range(len(Color_list)):\n",
    "    if Color_list[i]==Now_colorr:\n",
    "        length=length+1\n",
    "\n",
    "    else:\n",
    "        Color_length_list.append([Now_colorr,length])\n",
    "        Now_colorr=Color_list[i]\n",
    "        length=1\n",
    "        k=k+1\n",
    "    if i==len(Color_list)-1 and Color_list[i]!= Color_list[i-1]:\n",
    "        Color_length_list.append([Color_list[i],1])\n",
    "    if i==len(Color_list)-1 and Color_list[i]== Color_list[i-1]:\n",
    "        Color_length_list.append([Color_list[i],length])\n",
    "\n",
    "\n",
    "\n",
    "Edge_unit=[]\n",
    "k=0\n",
    "for i in range(len(Color_length_list)):\n",
    "    Edge_unit.append([])\n",
    "    for j in range(Color_length_list[i][1]):\n",
    "        Edge_unit[i].append(Path_list[k])\n",
    "        k=k+1\n",
    "\n",
    "\n",
    "while True:\n",
    "    mylen=len(Color_length_list)\n",
    "    if Color_length_list[0][0]==Color_length_list[mylen-1][0]:\n",
    "        a=Color_length_list[mylen-1][1]\n",
    "        Color_length_list[0][1]=Color_length_list[0][1]+Color_length_list[mylen-1][1]\n",
    "        Color_length_list.pop()\n",
    "        for item in Edge_unit[len(Edge_unit)-1]:\n",
    "            Edge_unit[0].append(item)\n",
    "        Edge_unit.pop()\n",
    "        for i in range(a):\n",
    "            Path_list.insert(i, Path_list[len(Path_list)-1])\n",
    "            Path_list.pop()                                     \n",
    "    break\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "pair_list=[]\n",
    "for i in range(number_of_coloredEdges):\n",
    "    edge=Colored_edge_list[i]\n",
    "    for j in range(number_of_coloredEdges):\n",
    "        edge1=Colored_edge_list[j]\n",
    "        if(set(edge.Coordinate)==set(edge1.Coordinate) and edge!=edge1):\n",
    "            for k in range(number_of_coloredEdges):\n",
    "                if Path_list[k]==j:\n",
    "                    pair_list.append(k)\n",
    "\n",
    "\n",
    "Total_pair_list=[]\n",
    "for q in range(len(Color_length_list)):\n",
    "    vv=Edge_unit[q]\n",
    "    v1=[]\n",
    "    for k in range(len(vv)):\n",
    "        v1.append(Path_list[pair_list[vv[k]]])\n",
    "    for j in range(len(Color_length_list)):\n",
    "        if set(v1)==set(Edge_unit[j]):\n",
    "            Total_pair_list.append(j)\n",
    "\n",
    "#=====================================\n",
    "\n",
    "        \n",
    "\n",
    "Pairs1=[]\n",
    "Pairs2=[]\n",
    "for i in range(len(Color_length_list)):\n",
    "    for k in range(len(Color_length_list)):\n",
    "        if Path_list[k]==i:\n",
    "            Pairs2.append([k,Total_pair_list[i]])\n",
    "                    \n",
    "    Pairs1.append([i,Total_pair_list[i]])\n",
    "Pairs=[]\n",
    "\n",
    "\n",
    "for i in range(len(Color_length_list)):\n",
    "    k=0\n",
    "    for j in range(len(Pairs)):\n",
    "        if set(Pairs1[i])!=set(Pairs[j]):\n",
    "            k=k+1\n",
    "    if k==len(Pairs):\n",
    "        Pairs.append(Pairs1[i])\n",
    "\n",
    "color_list =[]\n",
    "length_list=[]\n",
    "for i in range(len(Color_length_list)):\n",
    "    color_list.append(Color_length_list[i][0])\n",
    "    length_list.append(Color_length_list[i][1])\n",
    "color_list=np.copy([int(x) if isinstance(x, np.integer) else x for x in color_list])\n",
    "\n",
    "color_edges=[]\n",
    "color_pairs=[]\n",
    "\n",
    "number_of_variables=len(length_list)\n",
    "color_matrix = np.zeros((len(v),number_of_variables), dtype=int)\n",
    "k=0\n",
    "for i in range(len(v)):\n",
    "    color_edges.append([])\n",
    "    for j in range(number_of_variables):\n",
    "        if color_list[j]==v[i]:\n",
    "            color_matrix[i][j]=1\n",
    "            color_edges[k].append(j)\n",
    "    k=k+1\n",
    "k=0\n",
    "for i in range(len(v)):\n",
    "    color_pairs.append([])\n",
    "    for j in range(len(Pairs)):\n",
    "        if Pairs[j][0] in color_edges[i]:\n",
    "            color_pairs[k].append(j)            \n",
    "    k=k+1\n",
    "\n",
    "\n",
    "\n",
    "C2=[]\n",
    "v2=[]\n",
    "for i in range(m1):\n",
    "    if i not in v:\n",
    "        v2.append(i)\n",
    "\n",
    "i=0\n",
    "for k in v2:\n",
    "    C2.append([])\n",
    "    C2[i].append(list(S1[k][0]))\n",
    "    C2[i].append(list(S1[k][2]))\n",
    "    C2[i].append(list(S1[k][3]))\n",
    "    C2[i].append(list(S1[k][1]))\n",
    "    i=i+1\n",
    "\n",
    "j=0\n",
    "noncolored_systole_edge_list=[]\n",
    "for i in range(int(m1-m3)):\n",
    "    noncolored_systole_edge_list.append([])\n",
    "    for k in range(4):\n",
    "        if k!=3:\n",
    "            noncolored_systole_edge_list[j].append(Edge([int(C2[i][k][0]), int(C2[i][k+1][0])], int(C2[i][k][0])))\n",
    "            noncolored_systole_edge_list[j].append(Edge([int(C2[i][k][0]), int(C2[i][k+1][0])], int(C2[i][k+1][0])))\n",
    "        else:\n",
    "            noncolored_systole_edge_list[j].append(Edge([int(C2[i][3][0]), int(C2[i][0][0])], int(C2[i][3][0])))\n",
    "            noncolored_systole_edge_list[j].append(Edge([int(C2[i][3][0]), int(C2[i][0][0])], int(C2[i][0][0])))\n",
    "    j=j+1\n",
    "j=0\n",
    "noncolored_systole_edge_list_otherSide=[]\n",
    "for i in range(int(m1-m3)):\n",
    "    noncolored_systole_edge_list_otherSide.append([])\n",
    "    for k in range(4):\n",
    "        if k!=3:\n",
    "            noncolored_systole_edge_list_otherSide[j].append(Edge([int(C2[i][k][1]), int(C2[i][k+1][1])], int(C2[i][k][1])))\n",
    "            noncolored_systole_edge_list_otherSide[j].append(Edge([int(C2[i][k][1]), int(C2[i][k+1][1])], int(C2[i][k+1][1])))\n",
    "        else:\n",
    "            noncolored_systole_edge_list_otherSide[j].append(Edge([int(C2[i][3][1]), int(C2[i][0][1])], int(C2[i][3][1])))\n",
    "            noncolored_systole_edge_list_otherSide[j].append(Edge([int(C2[i][3][1]), int(C2[i][0][1])], int(C2[i][0][1])))\n",
    "    j=j+1\n",
    "\n",
    "\n",
    "\n",
    "noncolored_systole_boundary_list=[]\n",
    "path_length=[]\n",
    "k=0\n",
    "for i in range(int(m1-m3)):\n",
    "    noncolored_systole_boundary_list.append([])\n",
    "    path_length.append([])\n",
    "    tep=0\n",
    "    index=0\n",
    "    index1=0\n",
    "    ll=0\n",
    "    for j in range(4):\n",
    "        for q in range(len(Colored_edge_list)):\n",
    "            if noncolored_systole_edge_list[i][int(2*j)+1] == Colored_edge_list[Path_list[q]]:\n",
    "                noncolored_systole_boundary_list[k].append(q)\n",
    "                index=index+1\n",
    "                index1=index1+1\n",
    "                ll=ll+1\n",
    "                tep=1\n",
    "                break\n",
    "        if tep==1:\n",
    "            break\n",
    "    tep1=2*j+1\n",
    "    for e in range(8-tep1-1):\n",
    "        index1=index1+1\n",
    "        ll=ll+1  \n",
    "        for p in range(len(Colored_edge_list)):\n",
    "            if noncolored_systole_edge_list[i][e+tep1+1] == Colored_edge_list[Path_list[p]]:\n",
    "                noncolored_systole_boundary_list[k].append(p)\n",
    "                index=index+1\n",
    "                if index%2==0:\n",
    "                    path_length[k].append(int(ll/2))\n",
    "                    ll=0\n",
    "                            \n",
    "    for ee in range(tep1):\n",
    "        index1=index1+1\n",
    "        ll=ll+1 \n",
    "        for p in range(len(Colored_edge_list)):\n",
    "            if noncolored_systole_edge_list[i][ee] == Colored_edge_list[Path_list[p]]:\n",
    "                noncolored_systole_boundary_list[k].append(p)\n",
    "                index=index+1\n",
    "                if index%2==0:\n",
    "                    path_length[k].append(int(ll/2))                   \n",
    "                    ll=0\n",
    "               \n",
    "    k=k+1\n",
    "\n",
    "\n",
    "#-------------------------------\n",
    "\n",
    "noncolored_systole_boundary_list_otherSide=[]\n",
    "k=0\n",
    "for i in range(int(m1-m3)):\n",
    "    noncolored_systole_boundary_list_otherSide.append([])\n",
    "    tep=0\n",
    "    for j in range(4):\n",
    "        for q in range(len(Colored_edge_list)):\n",
    "            if noncolored_systole_edge_list_otherSide[i][int(2*j)+1] == Colored_edge_list[Path_list[q]]:\n",
    "                noncolored_systole_boundary_list_otherSide[k].append(q)\n",
    "                tep=1\n",
    "                break\n",
    "        if tep==1:\n",
    "            break\n",
    "    tep1=2*j+1\n",
    "    for e in range(8-tep1-1):\n",
    "        for p in range(len(Colored_edge_list)):\n",
    "            if noncolored_systole_edge_list_otherSide[i][e+tep1+1] == Colored_edge_list[Path_list[p]]:\n",
    "                noncolored_systole_boundary_list_otherSide[k].append(p)                     \n",
    "    for ee in range(tep1):\n",
    "        for p in range(len(Colored_edge_list)):\n",
    "            if noncolored_systole_edge_list_otherSide[i][ee] == Colored_edge_list[Path_list[p]]:\n",
    "                noncolored_systole_boundary_list_otherSide[k].append(p)      \n",
    "    k=k+1\n",
    "#--------------------------------\n",
    "\n",
    "\n",
    "lengthh=[]\n",
    "a=0\n",
    "for i in range(len(length_list)):\n",
    "    a=a+length_list[i]\n",
    "    lengthh.append(a)\n",
    "\n",
    "p=0\n",
    "\n",
    "noncolored_systole_boundary_list1=[]\n",
    "for i in range(int(m1-m3)):\n",
    "    noncolored_systole_boundary_list1.append([])\n",
    "    for j in range(len(noncolored_systole_boundary_list[i])):\n",
    "        if noncolored_systole_boundary_list[i][j]<=lengthh[0]-1:\n",
    "            noncolored_systole_boundary_list1[p].append(0)\n",
    "            \n",
    "        for k in range(len(length_list)-1):\n",
    "            if noncolored_systole_boundary_list[i][j]<=lengthh[k+1]-1 and noncolored_systole_boundary_list[i][j]>lengthh[k]-1:\n",
    "                noncolored_systole_boundary_list1[p].append(k+1)                        \n",
    "    p=p+1\n",
    "\n",
    "noncolored_systole_boundary_list4=[]\n",
    "p=0\n",
    "for i in range(int(m1-m3)):\n",
    "    noncolored_systole_boundary_list4.append([])\n",
    "    for j in range(len(noncolored_systole_boundary_list[i])):\n",
    "        if noncolored_systole_boundary_list[i][j]<=lengthh[0]-1:\n",
    "            noncolored_systole_boundary_list4[p].append(0)\n",
    "            \n",
    "        for k in range(len(length_list)-1):\n",
    "            if noncolored_systole_boundary_list[i][j]<=lengthh[k+1]-1 and noncolored_systole_boundary_list[i][j]>lengthh[k]-1:\n",
    "                noncolored_systole_boundary_list4[p].append(k+1)                        \n",
    "    p=p+1\n",
    "\n",
    "print(\"color_pairs\",color_pairs)\n",
    "\n",
    "noncolored_systole_boundary_list3=[]\n",
    "pp=[]\n",
    "k=0\n",
    "for i in range(len(noncolored_systole_boundary_list1)):\n",
    "    noncolored_systole_boundary_list3.append([])\n",
    "    pp.append([])\n",
    "    for j in range(int(len(noncolored_systole_boundary_list1[i])/2)):\n",
    "        if noncolored_systole_boundary_list1[i][2*j]>noncolored_systole_boundary_list1[i][2*j+1]:\n",
    "            noncolored_systole_boundary_list3[k].append(noncolored_systole_boundary_list1[i][2*j]+1)\n",
    "            noncolored_systole_boundary_list3[k].append(noncolored_systole_boundary_list1[i][2*j+1])\n",
    "            pp[k].append([noncolored_systole_boundary_list1[i][2*j],noncolored_systole_boundary_list1[i][2*j]-1])\n",
    "            pp[k].append([noncolored_systole_boundary_list1[i][2*j+1]+1,noncolored_systole_boundary_list1[i][2*j+1]+2]) \n",
    "        else:\n",
    "            noncolored_systole_boundary_list3[k].append(noncolored_systole_boundary_list1[i][2*j])\n",
    "            noncolored_systole_boundary_list3[k].append(noncolored_systole_boundary_list1[i][2*j+1]+1)\n",
    "            pp[k].append([noncolored_systole_boundary_list1[i][2*j]+1,noncolored_systole_boundary_list1[i][2*j]+2])\n",
    "            pp[k].append([noncolored_systole_boundary_list1[i][2*j+1],noncolored_systole_boundary_list1[i][2*j+1]-1])            \n",
    "    k=k+1\n",
    "\n",
    "for i in range(int(m1-m3)):\n",
    "    for j in range(int(len(noncolored_systole_boundary_list1[i])/2)):\n",
    "        a=min(noncolored_systole_boundary_list1[i][2*j],noncolored_systole_boundary_list1[i][2*j+1])\n",
    "        b=max(noncolored_systole_boundary_list1[i][2*j],noncolored_systole_boundary_list1[i][2*j+1])\n",
    "        noncolored_systole_boundary_list1[i][2*j]=a\n",
    "        noncolored_systole_boundary_list1[i][2*j+1]=b\n",
    "        a=min(noncolored_systole_boundary_list_otherSide[i][2*j],noncolored_systole_boundary_list_otherSide[i][2*j+1])\n",
    "        b=max(noncolored_systole_boundary_list_otherSide[i][2*j],noncolored_systole_boundary_list_otherSide[i][2*j+1])\n",
    "        noncolored_systole_boundary_list_otherSide[i][2*j]=a\n",
    "        noncolored_systole_boundary_list_otherSide[i][2*j+1]=b\n",
    "        a=min(noncolored_systole_boundary_list[i][2*j],noncolored_systole_boundary_list[i][2*j+1])\n",
    "        b=max(noncolored_systole_boundary_list[i][2*j],noncolored_systole_boundary_list[i][2*j+1])\n",
    "        noncolored_systole_boundary_list[i][2*j]=a\n",
    "        noncolored_systole_boundary_list[i][2*j+1]=b\n",
    "      \n",
    "noncolored_systole_boundary_list_ordered=[]\n",
    "k=0\n",
    "for i in range(int(m1-m3)):\n",
    "    noncolored_systole_boundary_list_ordered.append([])\n",
    "    for j in range(len(noncolored_systole_boundary_list[i])):\n",
    "        if j%2==0:\n",
    "            noncolored_systole_boundary_list_ordered[k].append(min(noncolored_systole_boundary_list_otherSide[i][j],noncolored_systole_boundary_list[i][j]))\n",
    "        else:\n",
    "            noncolored_systole_boundary_list_ordered[k].append(max(noncolored_systole_boundary_list_otherSide[i][j],noncolored_systole_boundary_list[i][j]))\n",
    "    k=k+1\n",
    "\n",
    "noncolored_systole_boundary_list2=[]\n",
    "k=0\n",
    "for i in range(int(m1-m3)):\n",
    "    noncolored_systole_boundary_list2.append([])\n",
    "    for j in range(len(noncolored_systole_boundary_list[i])):\n",
    "        if j%2==0:\n",
    "            noncolored_systole_boundary_list2[k].append(lengthh[noncolored_systole_boundary_list1[i][j]]-noncolored_systole_boundary_list_ordered[i][j]-1)\n",
    "        else:\n",
    "            noncolored_systole_boundary_list2[k].append(noncolored_systole_boundary_list_ordered[i][j]-lengthh[noncolored_systole_boundary_list1[i][j]-1])\n",
    "    k=k+1\n",
    "\n",
    "comp_angle_pairs=[]\n",
    "for i in range(len(Pairs)):\n",
    "    comp_angle_pairs.append([Pairs[i][0],Pairs[i][1]-1])\n",
    "    comp_angle_pairs.append([(Pairs[i][0]-1)%int(2*len(Pairs)),Pairs[i][1]])\n",
    "\n",
    "Angles=[]\n",
    "for i in range(len(comp_angle_pairs)):\n",
    "    k=0\n",
    "    for vv in Angles:\n",
    "        if comp_angle_pairs[i][0] not in vv and comp_angle_pairs[i][1] not in vv:\n",
    "            k=k+1 \n",
    "    if k==len(Angles):\n",
    "        Angles.append([comp_angle_pairs[i][0],comp_angle_pairs[i][1]])\n",
    "        vv1=Angles[len(Angles)-1]\n",
    "        for j in range(len(comp_angle_pairs)):\n",
    "            if comp_angle_pairs[j][0]==vv1[len(vv1)-1] and comp_angle_pairs[j][1] not in vv1:\n",
    "                Angles[len(Angles)-1].append(comp_angle_pairs[j][1])\n",
    "                break\n",
    "            if comp_angle_pairs[j][1]==vv1[len(vv1)-1] and comp_angle_pairs[j][0] not in vv1:\n",
    "                Angles[len(Angles)-1].append(comp_angle_pairs[j][0])\n",
    "                break\n",
    "        vv1=Angles[len(Angles)-1]\n",
    "        for j in range(len(comp_angle_pairs)):\n",
    "            if comp_angle_pairs[j][0]==vv1[len(vv1)-1] and comp_angle_pairs[j][1] not in vv1:\n",
    "                Angles[len(Angles)-1].append(comp_angle_pairs[j][1])\n",
    "                break\n",
    "            if comp_angle_pairs[j][1]==vv1[len(vv1)-1] and comp_angle_pairs[j][0] not in vv1:\n",
    "                Angles[len(Angles)-1].append(comp_angle_pairs[j][0])\n",
    "                break\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2dc22859-9990-4a06-b639-fb3aea7c27dc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0, 65], [131, 66], [1, 130], [0, 131], [2, 31], [1, 32], [3, 12], [2, 13], [4, 29], [3, 30], [5, 126], [4, 127], [6, 59], [5, 60], [7, 124], [6, 125], [8, 25], [7, 26], [9, 122], [8, 123], [10, 55], [9, 56], [11, 120], [10, 121], [12, 21], [11, 22], [14, 19], [13, 20], [15, 116], [14, 117], [16, 49], [15, 50], [17, 114], [16, 115], [18, 47], [17, 48], [19, 112], [18, 113], [21, 30], [20, 31], [23, 108], [22, 109], [24, 41], [23, 42], [25, 106], [24, 107], [27, 104], [26, 105], [28, 37], [27, 38], [29, 102], [28, 103], [33, 98], [32, 99], [34, 63], [33, 64], [35, 44], [34, 45], [36, 61], [35, 62], [37, 94], [36, 95], [39, 92], [38, 93], [40, 57], [39, 58], [41, 90], [40, 91], [43, 88], [42, 89], [44, 53], [43, 54], [46, 51], [45, 52], [47, 84], [46, 85], [49, 82], [48, 83], [51, 80], [50, 81], [53, 62], [52, 63], [55, 76], [54, 77], [57, 74], [56, 75], [59, 72], [58, 73], [61, 70], [60, 71], [65, 66], [64, 67], [68, 97], [67, 98], [69, 78], [68, 79], [70, 95], [69, 96], [72, 125], [71, 126], [74, 91], [73, 92], [76, 121], [75, 122], [78, 87], [77, 88], [80, 85], [79, 86], [82, 115], [81, 116], [84, 113], [83, 114], [87, 96], [86, 97], [90, 107], [89, 108], [94, 103], [93, 104], [100, 129], [99, 130], [101, 110], [100, 111], [102, 127], [101, 128], [106, 123], [105, 124], [110, 119], [109, 120], [112, 117], [111, 118], [119, 128], [118, 129]]\n",
      "[[0, 65, 66, 131], [1, 130, 99, 32], [2, 31, 20, 13], [3, 12, 21, 30], [4, 29, 102, 127], [5, 126, 71, 60], [6, 59, 72, 125], [7, 124, 105, 26], [8, 25, 106, 123], [9, 122, 75, 56], [10, 55, 76, 121], [11, 120, 109, 22], [14, 19, 112, 117], [15, 116, 81, 50], [16, 49, 82, 115], [17, 114, 83, 48], [18, 47, 84, 113], [23, 108, 89, 42], [24, 41, 90, 107], [27, 104, 93, 38], [28, 37, 94, 103], [33, 98, 67, 64], [34, 63, 52, 45], [35, 44, 53, 62], [36, 61, 70, 95], [39, 92, 73, 58], [40, 57, 74, 91], [43, 88, 77, 54], [46, 51, 80, 85], [68, 97, 86, 79], [69, 78, 87, 96], [100, 129, 118, 111], [101, 110, 119, 128]]\n"
     ]
    }
   ],
   "source": [
    "print(comp_angle_pairs)\n",
    "print(Angles)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "07493cd2-39cb-43ea-86f3-7a9774619861",
   "metadata": {},
   "source": [
    "### The following cell is to compute the automorphism group of our tesselated surface. This is the subgroup of the automorphism group of $C^{m}$ that maps vertices to vertices and realisable squares to realisable squares.\n",
    "If G is the symmetry group of 1-skeleton of $C^6$ (as a graph), then H is a subgroup of G and if $h \\in H$, h maps faces to faces, then for $(i,j) \\in \\left\\{ (1,2),(2,3),(3,4),(4,5),(5,6),(6,1) \\right\\}$,  $h(i,j) \\in \\left\\{ (1,2),(2,3),(3,4),(4,5),(5,6),(6,1) \\right\\}$.\n",
    "For $m=5$, $|H|=2^5*10$, for $m=6$, $|H|=2^6*12$.\n",
    "\n",
    "\n",
    "\n",
    "| m |genus|number of systoles| cardinality of samllest filling set| number of orbits |\n",
    "| :--: | :--: |:--: |:--: |:--: |\n",
    "| 5 | 5 |20|8|1|\n",
    "| 6 |  17  |48| 24|6|\n",
    "| 7 |   49|112|$\\geq62$|-|\n",
    "| 8 |   129|256|$\\geq155$|-|\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "32276525-c63f-4c54-884f-883e311dc292",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "120\n",
      "<class 'tuple'>\n",
      "[1, 2, 3, 5, 4]\n",
      "[[1 2]\n",
      " [2 3]\n",
      " [3 4]\n",
      " [4 5]\n",
      " [5 1]]\n",
      "[(1, 2, 3, 4, 5), (1, 5, 4, 3, 2), (2, 1, 5, 4, 3), (2, 3, 4, 5, 1), (3, 2, 1, 5, 4), (3, 4, 5, 1, 2), (4, 3, 2, 1, 5), (4, 5, 1, 2, 3), (5, 1, 2, 3, 4), (5, 4, 3, 2, 1)]\n",
      "10\n"
     ]
    }
   ],
   "source": [
    "import itertools\n",
    "\n",
    "permutations=list(itertools.permutations(range(1,m+1)))\n",
    "'''for perm in permutations[:720]:\n",
    "    print(perm)'''\n",
    "print(len(permutations))\n",
    "print(type(permutations[1]))\n",
    "print(list(permutations[1]))\n",
    "permutation1=[]\n",
    "FF=face(m)\n",
    "print(face(m))\n",
    "for i in range(len(permutations)):\n",
    "    l1=[]\n",
    "    per=permutations[i]\n",
    "    #print(per)\n",
    "    for j in range(m):\n",
    "        vv=[]\n",
    "        for k in range(2):\n",
    "            p=per[int(FF[j][k])-1]\n",
    "            vv.append(p)\n",
    "        l1.append(vv)\n",
    "    n2=0\n",
    "    #print(l1)\n",
    "    for i in range(m):\n",
    "        for j in range(m):\n",
    "            if set(l1[i])==set(FF[j]):\n",
    "                n2=n2+1\n",
    "    if n2==m:\n",
    "        permutation1.append(per)\n",
    "print(permutation1)\n",
    "print(len(permutation1))\n",
    "        \n",
    "      \n",
    "                \n",
    "            \n",
    "        \n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0aa0e20a-531c-45b9-ac60-c9b1d25be9c7",
   "metadata": {},
   "source": [
    "### The purpose of the next cell is to compute the number of orbits of minimal filling sets."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "5cf7cd55-37b2-45fa-962f-f48e44bb1e4e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19]\n",
      "[[[9, 11, 13, 14, 15, 17, 18, 19], 80, [[0, 0], [1, 0], [2, 0], [3, 0]]]]\n"
     ]
    }
   ],
   "source": [
    "import copy\n",
    "        \n",
    "\n",
    "    \n",
    "#v=[0,1,2,3,4,5,6,13,14,16,17,24,25,26,27,28,30,32,33,34,35,36,37,38]\n",
    "#v =  [0, 1, 2, 3, 4, 5, 7, 10, 11, 12, 16, 17, 18, 19, 20, 22, 26, 27, 28, 29, 30, 31, 32, 33, 36, 37, 38, 39, 40, 41, 43, 44, 45, 47, \n",
    "#48, 49, 50, 51, 53, 54, 55, 57, 58, 60, 62, 64, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 79, 80, 82, 83, 84, 88, 89, 90, 91, 92, \n",
    "#94, 95, 98, 99, 100, 101, 102, 103, 106, 107, 108, 109, 110, 111]\n",
    "class Edge1:\n",
    "    def __init__(self, coordinate):\n",
    "        if len(coordinate) != 2 or not all(isinstance(x, int) for x in coordinate):\n",
    "            raise ValueError(\"Coordinate must be a list of exactly two integers.\")\n",
    "        self.Coordinate = coordinate\n",
    "    def __eq__(self, other):\n",
    "        if not isinstance(other, Edge1):\n",
    "            return False\n",
    "        self_set = set(self.Coordinate)\n",
    "        other_set = set(other.Coordinate)\n",
    "        if self_set != other_set:\n",
    "            return False\n",
    "        return True\n",
    "    def __repr__(self):\n",
    "        return f\"Edge1(Coordinate={self.Coordinate})\"\n",
    "    def __hash__(self):  \n",
    "        return hash(tuple(sorted(self.Coordinate)))\n",
    "edge1=Edge1([1,2])\n",
    "edge3=Edge1([2,1])\n",
    "\n",
    "CC = []\n",
    "for i in range(m1):\n",
    "    list1=[]\n",
    "    for j in range(4):\n",
    "        p=int(S1[i][j][0])\n",
    "        q=int(S1[i][j][1])\n",
    "        list1.append(Edge1([p,q]))\n",
    "    CC.append(list1)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def systole_edgeclass(i,j,myList,mypermutation,m):\n",
    "    m1=len(myList)\n",
    "    list1=[]\n",
    "    v1=binary_matrix(i,m)\n",
    "    v2=mypermutation[j]\n",
    "    for l in range(m1):\n",
    "        L2=myList[l]\n",
    "        L2new=[]\n",
    "        for q in range(4):\n",
    "            edge1=L2[q]\n",
    "            cor=[]\n",
    "            for e in range(2):\n",
    "                oldp=edge1.Coordinate[e]\n",
    "                oldv=binary_matrix(oldp,m)\n",
    "                newv=copy.deepcopy(oldv)\n",
    "                #print(\"+++++++++++++\")\n",
    "                #print(oldv)\n",
    "                for i in range(m):\n",
    "                    if v1[i]==1:\n",
    "                        if oldv[i]==1:\n",
    "                            newv[i]=0\n",
    "                        if oldv[i]==0:\n",
    "                            newv[i]=1\n",
    "                oldv=copy.deepcopy(newv)\n",
    "                #print(oldv)\n",
    "                for i in range(m):\n",
    "                    \n",
    "                    newv[i]=oldv[v2[i]-1]\n",
    "                #print(newv)\n",
    "                #print(\"----------------\")\n",
    "                number=list_to_int(newv)                \n",
    "                cor.append(number)\n",
    "                #print(cor)\n",
    "            newedge1=Edge1(cor)\n",
    "            L2new.append(newedge1)\n",
    "        #print(L2)\n",
    "        #print(L2new)\n",
    "        for p in range(m1):\n",
    "            #print(\"------------\")\n",
    "            #print(p)\n",
    "            #print(myList[p])\n",
    "            if set(myList[p])==set(L2new):\n",
    "                #print(l)\n",
    "                list1.append(p)\n",
    "    return list1\n",
    "print(systole_edgeclass(0,0,CC,permutation1,m))\n",
    "#The above function is to generate all elements in the automorphism group. i is from 2^m, j is from permutation1\n",
    "\n",
    "stabilizer=[]\n",
    "\n",
    "allelement=[]     \n",
    "allorbit=[]\n",
    "orbitCardinality=[]\n",
    "for k in range(len(smallest_filling_set_list)):\n",
    "    notrepeat=[]\n",
    "    vv=smallest_filling_set_list[k]\n",
    "    orbit=[]\n",
    "    stabilizer=[]\n",
    "    for i in range(2**(m)):\n",
    "        for j in range(len(permutation1)):\n",
    "            v1=[]\n",
    "            per1=systole_edgeclass(i,j,CC,permutation1,m)\n",
    "            for k in range(len(vv)):\n",
    "                v1.append(per1[vv[k]])\n",
    "            if set(v1)==set(vv):\n",
    "                stabilizer.append([i,j])\n",
    "            orbit.append(sorted(v1))\n",
    "    for orb in orbit:\n",
    "        if orb not in notrepeat:\n",
    "            notrepeat.append(orb)\n",
    "    for orb in orbit:\n",
    "        if orb not in allelement:\n",
    "            allorbit.append([orb,len(notrepeat),stabilizer])\n",
    "            break\n",
    "    for orb in orbit:\n",
    "        if orb not in allelement:\n",
    "            allelement.append(orb)\n",
    "    #print(len(allelement))\n",
    "    #print(allorbit)\n",
    "    if len(allelement)==1728:\n",
    "        break\n",
    "\n",
    "'''for i in range(2**(m)):\n",
    "    for j in range(len(permutation1)):\n",
    "        v1=[]\n",
    "        per1=systole_edgeclass(i,j,CC,permutation1,m)\n",
    "        for k in range(len(v)):\n",
    "            v1.append(per1[v[k]])\n",
    "        if set(v1)==set(v):\n",
    "            stabilizer.append([i,j])'''\n",
    "\n",
    "print(allorbit)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2d07145c-e119-40b4-9c46-b68b318b5b4e",
   "metadata": {},
   "source": [
    "Let $m$ CALL THIS SOMETHING ELSE be equal to four times the number of intersections of geodesics in our minimal filling set. $LengthList =  \\left\\{l_1,\\cdots,l_m \\right\\}$, where $l_i$  is the length of i-th edge of $F$. A set of coordinates on $\\mathrm{Min}(C)$ is obtained as explained in the preprint. Edges of the complementary polygon $F$ that are glued together to get the tesselated surface are constrained to have the same length. The parameter $y_{i}$ is used to denote the change in length of the $i$th pair of edges of $F$, keeping $F$ right-angled. This gives the following constraint\n",
    "\\begin{equation*}\n",
    "  R_m\\cdots R_1=I ~ in ~ PSL(2,\\mathbb{R}).    \n",
    "\\end{equation*}\n",
    "\n",
    "\n",
    "Where $R(x_{i})=\\left(\\begin{array}{cc}1 & -e^{l_i+x} \\\\ 1 & e^{l_i+x} \\end{array}\\right)$, and $x_{i}$ is equal to the parameter $y_{j}$ where the $i$th edge belongs to the $j$th pair of edges. This constraint makes it possible to elimiate 3 of the parameters $y_{1}, \\ldots, y_{2m}$ to obtain a set of coordinates for $\\mathrm{Min}(C)$.\n",
    "\n",
    "The matrix $D_1$ is defined to be the matrix of differentials at $p$ of the lengths of curves in the minimal filling set with respect to the coordinates just described. Here $k$ is the cardinality of the minimal filling set, where the minimal filling set $C'$ is the set of curves $\\{c_{1}, \\ldots, c_{k}\\}$ and $\\{y_{1}, \\ldots, y_{m/2-3}\\}$ are the length coordinates. \n",
    "\\begin{equation*}\n",
    "    D_1=\\left(\\begin{array}{cccc} \\frac{\\partial L(c_1)}{\\partial y_1}\\vert_p & \\frac{\\partial L(c_2)}{\\partial y_1}\\vert_p & \\cdots & \\frac{\\partial L(c_{k})}{\\partial y_1}\\vert_p  \\\\ \\vdots & \\vdots & & \\vdots\\\\\\frac{\\partial L(c_1)}{\\partial y_{m/2-3}}\\vert_p & \\frac{\\partial L(c_2)}{\\partial y_{m/2-3}}\\vert_p & \\cdots & \\frac{\\partial L(c_{k})}{\\partial y_{m/2-3}}\\vert_p \\end{array}\\right).\n",
    "\\end{equation*}\n",
    "\n",
    "\n",
    "Given $y_1,...,y_{m/2}$, we compute the differentials at $p$ of the of lengths of curves in $C\\textbackslash C'$ as follows. For each curve $c\\in C\\setminus C'$, $F$ cut along $c$ gives at least two connected components. Each connected component gives a constraint as in Equation eqref{constrainteq}. This is used to calculate the length of $c$.\n",
    "\n",
    "In the following code D2 is the matrix of these differentials at $p$. \n",
    "\n",
    "From experimaThe above parameterization is not good. We need \n",
    "This gives the following constraint\n",
    "\\begin{equation*}\n",
    "  M_m\\cdots M_1=I ~ in ~ PSL(2,\\mathbb{R}).    \n",
    "\\end{equation*}Where $M(x_{i},\\theta_i)=\\left(\\begin{array}{cc}\\sin \\theta_i+1 & -e^{l_i+x_i}\\cos \\theta_i \\\\ cos \\theta_i & e^{l_i+x_i}(\\sin \\theta_i+1) \\end{array}\\right)$, and $x_{i}$ is equal to the parameter $y_{j}$ where the $i$th edge belongs to the $j$th pair of edges, $\\frac{\\pi}{2}+\\theta_i$ is the angle between $l_i$ and $l_{i+1}$.\n",
    "to parameterize the whole Techmuller space.\n",
    "\n",
    "\n",
    "| m |genus|number of systoles| smallest cardinality of minimal filling set|biggest cardinality of minimal filling set| rank of systoles in homology group | index |\n",
    "| :--: | :--: |:--: |:--: |:--: |:--: |:--: |\n",
    "| 5 | 5 |20|8|10|10|12|\n",
    "| 6 |  17  |48| 24|31|31|39|\n",
    "| 7 |   49|112| 64 |80|84|102|\n",
    "| 8 |   129|256|$\\leq 160$, $\\geq 155$|$\\leq 192$, $\\geq 190$|210|245|\n",
    "\n",
    "$$ genus=1+(m-4)2^{m-3} $$\n",
    "$$ number~of~systoles=m 2^ {m - 3}$$\n",
    "$$12=20-8$$\n",
    "$$39=48-9$$\n",
    "$$102=112-10$$\n",
    "$$245=256-11$$\n",
    "We can guess that $$index=number~of~systoles-(m+3)=m 2^ {m - 3}-(m+3).$$\n",
    "\n",
    "We can also guess that $$smallest~cardinality~of~minimal~filling~set=(m-3)2^{m-3}.$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "6927659d-a29f-4719-83e0-036476b09e15",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[17, 19, 21, 23, 25, 26, 27, 29, 30, 31, 33, 34, 35, 36, 37, 38, 39, 41, 42, 43, 44, 45, 46, 47]\n"
     ]
    }
   ],
   "source": [
    "print(v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a658808a-edbf-4911-af98-1070c971e56f",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'v' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[1;32mIn[1], line 10\u001b[0m\n\u001b[0;32m      8\u001b[0m \u001b[38;5;28;01mimport\u001b[39;00m \u001b[38;5;21;01mscipy\u001b[39;00m\n\u001b[0;32m      9\u001b[0m m4\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0\u001b[39m\n\u001b[1;32m---> 10\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m i \u001b[38;5;129;01min\u001b[39;00m v:\n\u001b[0;32m     11\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m j \u001b[38;5;129;01min\u001b[39;00m v:\n\u001b[0;32m     12\u001b[0m         m4\u001b[38;5;241m=\u001b[39mm4\u001b[38;5;241m+\u001b[39mA[i][j]\n",
      "\u001b[1;31mNameError\u001b[0m: name 'v' is not defined"
     ]
    }
   ],
   "source": [
    "\n",
    "import numpy as np  \n",
    "from scipy.optimize import fsolve  \n",
    "import math\n",
    "from decimal import Decimal, getcontext\n",
    "import mpmath\n",
    "mpmath.mp.dps = 500\n",
    "\n",
    "import scipy\n",
    "m4=0\n",
    "for i in v:\n",
    "    for j in v:\n",
    "        m4=m4+A[i][j]\n",
    "m4=int(m4/2)\n",
    "# m4=9,33\n",
    "print(m4*2)\n",
    "print(v)\n",
    "A_radians =(2*mpmath.pi)/m\n",
    "\n",
    "cos_A = mpmath.cos(A_radians)\n",
    "\n",
    "direction=[3,2,1]\n",
    "all_direction=[]\n",
    "for i in range(len(color_pairs)):\n",
    "    for jj in color_pairs[i]:\n",
    "        if jj not in direction:\n",
    "            all_direction.append(jj)\n",
    "print(all_direction)\n",
    "\n",
    "\n",
    "curve1=[]\n",
    "for i in range(int(m3)):\n",
    "    for j in range(len(color_pairs[i])):\n",
    "        k=color_pairs[i][j]\n",
    "        if k in direction:\n",
    "            curve1.append(i)\n",
    "            break\n",
    "direction2=[]\n",
    "for i in range(3):\n",
    "    direction2.append([])\n",
    "    for j in range(len(color_pairs[curve1[i]])):\n",
    "        if color_pairs[curve1[i]][j] not in direction:\n",
    "            direction2[i].append(color_pairs[curve1[i]][j])\n",
    "Epsilen=mpmath.mpf('1e-200')\n",
    "Epsilen4=mpmath.mpf('1e-30')\n",
    "tolerance = mpmath.mpf('1e-200')    \n",
    "max_steps = 10000000000          \n",
    "\n",
    "L=(1+2*cos_A)+2*mpmath.sqrt(cos_A**2+cos_A)\n",
    "#L=2+math.sqrt(3)\n",
    "l=mpmath.log(L)\n",
    "initial_guess =[0,0,0]\n",
    "M1=mpmath.matrix([[1, 0], [0, 1]])\n",
    "def find_grad1(k):\n",
    "    def equations(y0,y1,y2):\n",
    "        #z=np.zeros(m4*2)\n",
    "        z = [mpmath.mpf(0) for _ in range(m4*2)]\n",
    "        z[k]=Epsilen    \n",
    "        z[direction[0]]=y0\n",
    "        z[direction[1]]=y1\n",
    "        z[direction[2]]=y2\n",
    "        x=[mpmath.mpf(0) for _ in range(m4*4)]  \n",
    "        for i in range(m4*2):\n",
    "            x[Pairs[i][0]]=z[i]\n",
    "            x[Pairs[i][1]]=z[i]\n",
    "        C=M1\n",
    "        for i in range(number_of_variables):\n",
    "        #M2=(1/(2*x[i]))**(1/2)*np.array([[1, -x[i]], [1, x[i] ]])\n",
    "            #print(x[i])\n",
    "            M2=mpmath.matrix([[1, -(L**(length_list[i]))*mpmath.exp(x[i])], [1, (L**(length_list[i]))*mpmath.exp(x[i])]])\n",
    "            C=M2*C\n",
    "            #print(M2*M1)\n",
    "        eqcons2=[]\n",
    "        eqcons2.append(C[0,0]/C[1,1]-1)\n",
    "        eqcons2.append(C[0,1]/C[1,1])\n",
    "        eqcons2.append(C[1,0]/C[1,1])\n",
    "        #c=(M1[0][0]*M1[1][1]-M1[0][1]*M1[1][0])**(1/2)\n",
    "        return eqcons2  \n",
    "    solution=mpmath.findroot(equations, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "    return [solution[0]/Epsilen,solution[1]/Epsilen,solution[2]/Epsilen]\n",
    "# 初始猜测值        \n",
    "Epsilen4=1e-30\n",
    "#--------------------------------------\n",
    "def find_grad2(k):    \n",
    "    def equations2(y0,y1,y2):\n",
    "        theta1 = [ (mpmath.pi)/2 for _ in range(m4)] \n",
    "\n",
    "        theta1[k]=(mpmath.pi)/2+Epsilen4\n",
    "        \n",
    "        theta=[(mpmath.pi)/2 for _ in range(4*m4)] \n",
    "        for i in range(m4):\n",
    "            theta[Angles[i][0]]=theta1[i]\n",
    "            theta[Angles[i][1]]=mpmath.pi-theta1[i]\n",
    "            theta[Angles[i][2]]=theta1[i]\n",
    "            theta[Angles[i][3]]=mpmath.pi-theta1[i]\n",
    "        z = [mpmath.mpf(0) for _ in range(m4*2)]  \n",
    "        z[direction[0]]=y0\n",
    "        z[direction[1]]=y1\n",
    "        z[direction[2]]=y2\n",
    "        x=[mpmath.mpf(0) for _ in range(m4*4)]  \n",
    "        for i in range(m4*2):\n",
    "            x[Pairs[i][0]]=z[i]\n",
    "            x[Pairs[i][1]]=z[i]\n",
    "        C=M1\n",
    "        for i in range(number_of_variables):\n",
    "        #M2=(1/(2*x[i]))**(1/2)*np.array([[1, -x[i]], [1, x[i] ]])\n",
    "            #print(x[i])\n",
    "            M2=mpmath.matrix([[mpmath.cos(mpmath.pi-theta[i])+1, -(L**(length_list[i]))*mpmath.exp(x[i])*mpmath.sin(mpmath.pi-theta[i])], [mpmath.sin(mpmath.pi-theta[i]), (L**(length_list[i]))*mpmath.exp(x[i])*(mpmath.cos(mpmath.pi-theta[i])+1)]])\n",
    "            C=M2*C\n",
    "            #print(M2*M1)\n",
    "        eqcons2=[]\n",
    "        eqcons2.append(C[0,0]/C[1,1]-1)\n",
    "        eqcons2.append(C[0,1]/C[1,1])\n",
    "        eqcons2.append(C[1,0]/C[1,1])\n",
    "        #c=(M1[0][0]*M1[1][1]-M1[0][1]*M1[1][0])**(1/2)\n",
    "        return eqcons2  \n",
    "    initial_guess=[0,0,0]\n",
    "    solution=mpmath.findroot(equations2, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "    return [solution[0]/Epsilen4,solution[1]/Epsilen4,solution[2]/Epsilen4]\n",
    "#print(find_grad2(0))\n",
    "\n",
    "#---------------------------------------\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# 使用fsolve求解方程组  \n",
    "'''for k in range(2*m4): \n",
    "    if k not in direction:\n",
    "        print(test(k))'''\n",
    "grad= mpmath.matrix([[mpmath.mpf(0) for _ in range(int(m3))] for _ in range(len(all_direction))])\n",
    "\n",
    "D1=np.zeros((len(all_direction),int(m3)))\n",
    "#grad=np.zeros((int(m4*2-3), int(m3)))\n",
    "q=0\n",
    "i0=0\n",
    "for i in range(int(m3)):   \n",
    "    for j in range(len(color_pairs[i])):\n",
    "        print(i,j)\n",
    "        k=color_pairs[i][j]\n",
    "        if k not in direction:\n",
    "            for p in range(3):\n",
    "                grad[q,p]= find_grad1(color_pairs[i][j])[p]\n",
    "            if i not in curve1:\n",
    "                grad[q,i0+3]=1\n",
    "            for i1 in range(3):\n",
    "                if k in direction2[i1]:\n",
    "                    grad[q,i1]=grad[q,i1]+1\n",
    "            q=q+1           \n",
    "    if i not in curve1:\n",
    "        i0=i0+1\n",
    "print(grad)\n",
    "\n",
    "Epsilen1=1e-20\n",
    "new_length_list=mpmath.matrix([[mpmath.mpf(0) for _ in range(int(2*m4))] for _ in range(int(2*m4))])\n",
    "\n",
    "new_length_list2=mpmath.matrix([[mpmath.mpf(0) for _ in range(int(2*m4))] for _ in range(int(m4))])\n",
    "#初始化new_length_list,给出每一对边的长度\n",
    "for j in range(2*m4):\n",
    "    for i in range(2*m4):\n",
    "        new_length_list[i,j]=l*length_list[Pairs[j][0]]\n",
    "\n",
    "for j in range(2*m4):\n",
    "    for i in range(m4):\n",
    "        new_length_list2[i,j]=l*length_list[Pairs[j][0]]\n",
    "\n",
    "\n",
    "for k in range(2*m4):\n",
    "    new_length_list[k,k]=l*length_list[Pairs[k][0]]+Epsilen1\n",
    "for i in range(2*m4):\n",
    "    if i in all_direction:\n",
    "        for p in range(len(direction)):\n",
    "            new_length_list[i,direction[p]]=l*length_list[Pairs[direction[p]][0]]+find_grad1(i)[p]*Epsilen1\n",
    "\n",
    "\n",
    "Epsilen4=1e-30\n",
    "for k in range(m4):\n",
    "    for p in range(len(direction)):\n",
    "        new_length_list2[k,direction[p]]=l*length_list[Pairs[direction[p]][0]]+find_grad2(k)[p]*Epsilen4\n",
    "#print(\"-------------\")\n",
    "#print(new_length_list)\n",
    "\n",
    "new_length_list1=mpmath.matrix([[mpmath.mpf(0) for _ in range(int(4*m4))] for _ in range(int(2*m4))])\n",
    "for k in range(2*m4):\n",
    "    for i in range(2*m4):\n",
    "        new_length_list1[k,Pairs[i][0]]=new_length_list[k,i]\n",
    "        new_length_list1[k,Pairs[i][1]]=new_length_list[k,i]\n",
    "\n",
    "grad11=np.zeros((len(all_direction),int(m3)))\n",
    "for i in range(len(color_pairs)):\n",
    "    for j in range(len(all_direction)):\n",
    "        print(i,j)\n",
    "        for k in color_pairs[i]:\n",
    "            grad11[j][i]= grad11[j][i]+(new_length_list[all_direction[j],k]-l*length_list[Pairs[k][0]])/Epsilen1\n",
    "print(grad11)\n",
    "\n",
    "\n",
    "new_length_list22=mpmath.matrix([[mpmath.mpf(0) for _ in range(int(4*m4))] for _ in range(int(m4))])\n",
    "for k in range(m4):\n",
    "    for i in range(2*m4):\n",
    "        new_length_list22[k,Pairs[i][0]]=new_length_list2[k,i]\n",
    "        new_length_list22[k,Pairs[i][1]]=new_length_list2[k,i]\n",
    "grad3=np.zeros((m4,int(m3)))\n",
    "for i in range(len(color_pairs)):\n",
    "    for j in range(m4):\n",
    "        print(i,j)\n",
    "        for k in color_pairs[i]:\n",
    "            grad3[j][i]= grad3[j][i]+(new_length_list2[j,k]-l*length_list[Pairs[k][0]])/Epsilen4\n",
    "print(grad3)\n",
    "\n",
    "\n",
    "print(\"end\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "1a1d3208-fc31-446b-ad47-039014b106d1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.7320508075688772935274463415058723669428052538103806280558069794519330169088000370811461867572485756756261414154067030299699450949989524788116555120943736485280932319023055820679748201010846749232650153123432669033228866506722546689218379712270471316603678615880190499865373798593894676503475065760507566183481296061009476021871903250831458295239598329977898245082887144638329173472241639845878553976679580638183536661108431737808943783161020883055249016700235207111442886959909563657970871684980729\n"
     ]
    }
   ],
   "source": [
    "A_radians =(2*mpmath.pi)/6\n",
    "\n",
    "cos_A = mpmath.cos(A_radians)\n",
    "\n",
    "L=(1+2*cos_A)+2*mpmath.sqrt(cos_A**2+cos_A)\n",
    "print(L)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cb3f7a3b-1437-44af-8198-0135da7139e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(m4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4d24f003-90da-4cda-b29b-92ff6f02d28e",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(grad11)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1db78c7f-92fc-4db7-abf0-8dfdc0a0f540",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(grad3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9f7f1f86-3bc4-4b05-9a1e-97b2ebeb58c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "785fe315-ff85-4523-93bf-159269a36eed",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0\n",
      "2.0\n",
      "------------------------\n",
      "0 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 3\n",
      "2.0\n",
      "------------------------\n",
      "0 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 10\n",
      "3.0\n",
      "------------------------\n",
      "0 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 14\n",
      "3.0\n",
      "------------------------\n",
      "0 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 20\n",
      "3.0\n",
      "------------------------\n",
      "0 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 24\n",
      "3.0\n",
      "------------------------\n",
      "0 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 35\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 36\n",
      "2.0\n",
      "------------------------\n",
      "0 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 43\n",
      "2.0\n",
      "------------------------\n",
      "0 44\n",
      "2.0\n",
      "------------------------\n",
      "0 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 49\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "0 62\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "1 0\n",
      "-12.0\n",
      "------------------------\n",
      "1 1\n",
      "-6.0\n",
      "------------------------\n",
      "1 2\n",
      "-132.0\n",
      "------------------------\n",
      "1 3\n",
      "-54.0\n",
      "------------------------\n",
      "1 4\n",
      "-4.0\n",
      "------------------------\n",
      "1 5\n",
      "-46.0\n",
      "------------------------\n",
      "1 6\n",
      "-126.0\n",
      "------------------------\n",
      "1 7\n",
      "-1.5\n",
      "------------------------\n",
      "1 8\n",
      "-4.5\n",
      "------------------------\n",
      "1 9\n",
      "-6.0\n",
      "------------------------\n",
      "1 10\n",
      "-6.0\n",
      "------------------------\n",
      "1 11\n",
      "-21.0\n",
      "------------------------\n",
      "1 12\n",
      "-1.5\n",
      "------------------------\n",
      "1 13\n",
      "-7.5\n",
      "------------------------\n",
      "1 14\n",
      "-10.5\n",
      "------------------------\n",
      "1 15\n",
      "-25.5\n",
      "------------------------\n",
      "1 16\n",
      "-43.5\n",
      "------------------------\n",
      "1 17\n",
      "-46.5\n",
      "------------------------\n",
      "1 18\n",
      "-63.0\n",
      "------------------------\n",
      "1 19\n",
      "-195.0\n",
      "------------------------\n",
      "1 20\n",
      "-69.0\n",
      "------------------------\n",
      "1 21\n",
      "-210.0\n",
      "------------------------\n",
      "1 22\n",
      "-106.5\n",
      "------------------------\n",
      "1 23\n",
      "-238.5\n",
      "------------------------\n",
      "1 24\n",
      "-115.5\n",
      "------------------------\n",
      "1 25\n",
      "-256.5\n",
      "------------------------\n",
      "1 26\n",
      "-1.5\n",
      "------------------------\n",
      "1 27\n",
      "-22.5\n",
      "------------------------\n",
      "1 28\n",
      "-1.5\n",
      "------------------------\n",
      "1 29\n",
      "-7.5\n",
      "------------------------\n",
      "1 30\n",
      "-28.5\n",
      "------------------------\n",
      "1 31\n",
      "-106.5\n",
      "------------------------\n",
      "1 32\n",
      "-3.0\n",
      "------------------------\n",
      "1 33\n",
      "-9.0\n",
      "------------------------\n",
      "1 34\n",
      "-51.0\n",
      "------------------------\n",
      "1 35\n",
      "-129.0\n",
      "------------------------\n",
      "1 36\n",
      "-4.0\n",
      "------------------------\n",
      "1 37\n",
      "-84.0\n",
      "------------------------\n",
      "1 38\n",
      "-7.5\n",
      "------------------------\n",
      "1 39\n",
      "-13.5\n",
      "------------------------\n",
      "1 40\n",
      "-118.5\n",
      "------------------------\n",
      "1 41\n",
      "-196.5\n",
      "------------------------\n",
      "1 42\n",
      "-1.5\n",
      "------------------------\n",
      "1 43\n",
      "-11.5\n",
      "------------------------\n",
      "1 44\n",
      "-32.5\n",
      "------------------------\n",
      "1 45\n",
      "-190.5\n",
      "------------------------\n",
      "1 46\n",
      "-9.0\n",
      "------------------------\n",
      "1 47\n",
      "-21.0\n",
      "------------------------\n",
      "1 48\n",
      "-147.0\n",
      "------------------------\n",
      "1 49\n",
      "-303.0\n",
      "------------------------\n",
      "1 50\n",
      "-6.0\n",
      "------------------------\n",
      "1 51\n",
      "-16.5\n",
      "------------------------\n",
      "1 52\n",
      "-19.5\n",
      "------------------------\n",
      "1 53\n",
      "-22.5\n",
      "------------------------\n",
      "1 54\n",
      "-25.5\n",
      "------------------------\n",
      "1 55\n",
      "-10.5\n",
      "------------------------\n",
      "1 56\n",
      "-13.5\n",
      "------------------------\n",
      "1 57\n",
      "-40.5\n",
      "------------------------\n",
      "1 58\n",
      "-43.5\n",
      "------------------------\n",
      "1 59\n",
      "-27.0\n",
      "------------------------\n",
      "1 60\n",
      "-33.0\n",
      "------------------------\n",
      "1 61\n",
      "-57.0\n",
      "------------------------\n",
      "1 62\n",
      "-63.0\n",
      "------------------------\n",
      "2 0\n",
      "-4.0\n",
      "------------------------\n",
      "2 1\n",
      "-4.0\n",
      "------------------------\n",
      "2 2\n",
      "2.0\n",
      "------------------------\n",
      "2 3\n",
      "-2.0\n",
      "------------------------\n",
      "2 4\n",
      "2.0\n",
      "------------------------\n",
      "2 5\n",
      "4.0\n",
      "------------------------\n",
      "2 6\n",
      "6.0\n",
      "------------------------\n",
      "2 7\n",
      "0.5\n",
      "------------------------\n",
      "2 8\n",
      "-2.5\n",
      "------------------------\n",
      "2 9\n",
      "3.0\n",
      "------------------------\n",
      "2 10\n",
      "-1.7771562973493168e-20\n",
      "------------------------\n",
      "2 11\n",
      "-12.0\n",
      "------------------------\n",
      "2 12\n",
      "0.5\n",
      "------------------------\n",
      "2 13\n",
      "3.5\n",
      "------------------------\n",
      "2 14\n",
      "-2.5\n",
      "------------------------\n",
      "2 15\n",
      "-14.5\n",
      "------------------------\n",
      "2 16\n",
      "2.5\n",
      "------------------------\n",
      "2 17\n",
      "-0.5\n",
      "------------------------\n",
      "2 18\n",
      "3.0\n",
      "------------------------\n",
      "2 19\n",
      "12.0\n",
      "------------------------\n",
      "2 20\n",
      "3.0\n",
      "------------------------\n",
      "2 21\n",
      "-3.0\n",
      "------------------------\n",
      "2 22\n",
      "5.5\n",
      "------------------------\n",
      "2 23\n",
      "14.5\n",
      "------------------------\n",
      "2 24\n",
      "2.5\n",
      "------------------------\n",
      "2 25\n",
      "-3.5\n",
      "------------------------\n",
      "2 26\n",
      "-0.5\n",
      "------------------------\n",
      "2 27\n",
      "0.5\n",
      "------------------------\n",
      "2 28\n",
      "-2.5\n",
      "------------------------\n",
      "2 29\n",
      "-0.5\n",
      "------------------------\n",
      "2 30\n",
      "0.5\n",
      "------------------------\n",
      "2 31\n",
      "2.5\n",
      "------------------------\n",
      "2 32\n",
      "-3.0\n",
      "------------------------\n",
      "2 33\n",
      "-1.0\n",
      "------------------------\n",
      "2 34\n",
      "1.0\n",
      "------------------------\n",
      "2 35\n",
      "3.0\n",
      "------------------------\n",
      "2 36\n",
      "2.410443147369379e-55\n",
      "------------------------\n",
      "2 37\n",
      "4.0\n",
      "------------------------\n",
      "2 38\n",
      "-4.5\n",
      "------------------------\n",
      "2 39\n",
      "-2.5\n",
      "------------------------\n",
      "2 40\n",
      "2.5\n",
      "------------------------\n",
      "2 41\n",
      "4.5\n",
      "------------------------\n",
      "2 42\n",
      "-2.5\n",
      "------------------------\n",
      "2 43\n",
      "-0.5\n",
      "------------------------\n",
      "2 44\n",
      "0.5\n",
      "------------------------\n",
      "2 45\n",
      "6.5\n",
      "------------------------\n",
      "2 46\n",
      "-7.0\n",
      "------------------------\n",
      "2 47\n",
      "-3.0\n",
      "------------------------\n",
      "2 48\n",
      "3.0\n",
      "------------------------\n",
      "2 49\n",
      "7.0\n",
      "------------------------\n",
      "2 50\n",
      "4.3768923907265524e-55\n",
      "------------------------\n",
      "2 51\n",
      "1.5\n",
      "------------------------\n",
      "2 52\n",
      "-1.5\n",
      "------------------------\n",
      "2 53\n",
      "1.5\n",
      "------------------------\n",
      "2 54\n",
      "-1.5\n",
      "------------------------\n",
      "2 55\n",
      "1.5\n",
      "------------------------\n",
      "2 56\n",
      "-1.5\n",
      "------------------------\n",
      "2 57\n",
      "1.5\n",
      "------------------------\n",
      "2 58\n",
      "-1.5\n",
      "------------------------\n",
      "2 59\n",
      "3.0\n",
      "------------------------\n",
      "2 60\n",
      "-3.0\n",
      "------------------------\n",
      "2 61\n",
      "3.0\n",
      "------------------------\n",
      "2 62\n",
      "-3.0\n",
      "------------------------\n",
      "3 0\n",
      "-10.0\n",
      "------------------------\n",
      "3 1\n",
      "-8.0\n",
      "------------------------\n",
      "3 2\n",
      "-86.00000000000001\n",
      "------------------------\n",
      "3 3\n",
      "-36.0\n",
      "------------------------\n",
      "3 4\n",
      "-4.0\n",
      "------------------------\n",
      "3 5\n",
      "-30.0\n",
      "------------------------\n",
      "3 6\n",
      "-78.0\n",
      "------------------------\n",
      "3 7\n",
      "-1.5\n",
      "------------------------\n",
      "3 8\n",
      "-4.5\n",
      "------------------------\n",
      "3 9\n",
      "-6.0\n",
      "------------------------\n",
      "3 10\n",
      "-6.0\n",
      "------------------------\n",
      "3 11\n",
      "-21.0\n",
      "------------------------\n",
      "3 12\n",
      "-1.5\n",
      "------------------------\n",
      "3 13\n",
      "-7.5\n",
      "------------------------\n",
      "3 14\n",
      "-10.5\n",
      "------------------------\n",
      "3 15\n",
      "-25.5\n",
      "------------------------\n",
      "3 16\n",
      "-27.5\n",
      "------------------------\n",
      "3 17\n",
      "-30.5\n",
      "------------------------\n",
      "3 18\n",
      "-39.0\n",
      "------------------------\n",
      "3 19\n",
      "-123.00000000000001\n",
      "------------------------\n",
      "3 20\n",
      "-45.0\n",
      "------------------------\n",
      "3 21\n",
      "-138.00000000000003\n",
      "------------------------\n",
      "3 22\n",
      "-66.5\n",
      "------------------------\n",
      "3 23\n",
      "-150.50000000000003\n",
      "------------------------\n",
      "3 24\n",
      "-75.50000000000001\n",
      "------------------------\n",
      "3 25\n",
      "-168.50000000000003\n",
      "------------------------\n",
      "3 26\n",
      "-1.5\n",
      "------------------------\n",
      "3 27\n",
      "-14.5\n",
      "------------------------\n",
      "3 28\n",
      "-3.5\n",
      "------------------------\n",
      "3 29\n",
      "-5.5\n",
      "------------------------\n",
      "3 30\n",
      "-18.5\n",
      "------------------------\n",
      "3 31\n",
      "-68.5\n",
      "------------------------\n",
      "3 32\n",
      "-5.0\n",
      "------------------------\n",
      "3 33\n",
      "-7.0\n",
      "------------------------\n",
      "3 34\n",
      "-33.0\n",
      "------------------------\n",
      "3 35\n",
      "-83.00000000000001\n",
      "------------------------\n",
      "3 36\n",
      "-4.0\n",
      "------------------------\n",
      "3 37\n",
      "-52.0\n",
      "------------------------\n",
      "3 38\n",
      "-9.5\n",
      "------------------------\n",
      "3 39\n",
      "-11.5\n",
      "------------------------\n",
      "3 40\n",
      "-76.5\n",
      "------------------------\n",
      "3 41\n",
      "-126.50000000000001\n",
      "------------------------\n",
      "3 42\n",
      "-3.5\n",
      "------------------------\n",
      "3 43\n",
      "-9.5\n",
      "------------------------\n",
      "3 44\n",
      "-22.5\n",
      "------------------------\n",
      "3 45\n",
      "-120.50000000000001\n",
      "------------------------\n",
      "3 46\n",
      "-13.0\n",
      "------------------------\n",
      "3 47\n",
      "-17.0\n",
      "------------------------\n",
      "3 48\n",
      "-95.00000000000001\n",
      "------------------------\n",
      "3 49\n",
      "-195.00000000000006\n",
      "------------------------\n",
      "3 50\n",
      "-4.0\n",
      "------------------------\n",
      "3 51\n",
      "-10.5\n",
      "------------------------\n",
      "3 52\n",
      "-13.5\n",
      "------------------------\n",
      "3 53\n",
      "-14.5\n",
      "------------------------\n",
      "3 54\n",
      "-17.5\n",
      "------------------------\n",
      "3 55\n",
      "-6.5\n",
      "------------------------\n",
      "3 56\n",
      "-9.5\n",
      "------------------------\n",
      "3 57\n",
      "-26.5\n",
      "------------------------\n",
      "3 58\n",
      "-29.5\n",
      "------------------------\n",
      "3 59\n",
      "-17.0\n",
      "------------------------\n",
      "3 60\n",
      "-23.0\n",
      "------------------------\n",
      "3 61\n",
      "-37.0\n",
      "------------------------\n",
      "3 62\n",
      "-43.0\n",
      "------------------------\n",
      "4 0\n",
      "2.0\n",
      "------------------------\n",
      "4 1\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 2\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 3\n",
      "2.0\n",
      "------------------------\n",
      "4 4\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 5\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 6\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 7\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 8\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 9\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 10\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 11\n",
      "3.0\n",
      "------------------------\n",
      "4 12\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 13\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 14\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 15\n",
      "3.0\n",
      "------------------------\n",
      "4 16\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 17\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 18\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 19\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 20\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 21\n",
      "3.0\n",
      "------------------------\n",
      "4 22\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 23\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 24\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 25\n",
      "3.0\n",
      "------------------------\n",
      "4 26\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 27\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 28\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 29\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 30\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 31\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 32\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 33\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 34\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 35\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 36\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 37\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 38\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 39\n",
      "2.0\n",
      "------------------------\n",
      "4 40\n",
      "2.0\n",
      "------------------------\n",
      "4 41\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 42\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 43\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 44\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 45\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 46\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 47\n",
      "2.0\n",
      "------------------------\n",
      "4 48\n",
      "2.0\n",
      "------------------------\n",
      "4 49\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 50\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 51\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 52\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 53\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 54\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 55\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 56\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 57\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 58\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 59\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 60\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 61\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "4 62\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 0\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 1\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 2\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 3\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 4\n",
      "2.0\n",
      "------------------------\n",
      "5 5\n",
      "2.0\n",
      "------------------------\n",
      "5 6\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 7\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 8\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 9\n",
      "3.0\n",
      "------------------------\n",
      "5 10\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 11\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 12\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 13\n",
      "3.0\n",
      "------------------------\n",
      "5 14\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 15\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 16\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 17\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 18\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 19\n",
      "3.0\n",
      "------------------------\n",
      "5 20\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 21\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 22\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 23\n",
      "3.0\n",
      "------------------------\n",
      "5 24\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 25\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 26\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 27\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 28\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 29\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 30\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 31\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 32\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 33\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 34\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 35\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 36\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 37\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 38\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 39\n",
      "2.0\n",
      "------------------------\n",
      "5 40\n",
      "2.0\n",
      "------------------------\n",
      "5 41\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 42\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 43\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 44\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 45\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 46\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 47\n",
      "2.0\n",
      "------------------------\n",
      "5 48\n",
      "2.0\n",
      "------------------------\n",
      "5 49\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 50\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 51\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 52\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 53\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 54\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 55\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 56\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 57\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 58\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 59\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 60\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 61\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "5 62\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 0\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 1\n",
      "2.0\n",
      "------------------------\n",
      "6 2\n",
      "2.0\n",
      "------------------------\n",
      "6 3\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 4\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 5\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 6\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 7\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 8\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 9\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 10\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 11\n",
      "3.0\n",
      "------------------------\n",
      "6 12\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 13\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 14\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 15\n",
      "3.0\n",
      "------------------------\n",
      "6 16\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 17\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 18\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 19\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 20\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 21\n",
      "3.0\n",
      "------------------------\n",
      "6 22\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 23\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 24\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 25\n",
      "3.0\n",
      "------------------------\n",
      "6 26\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 27\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 28\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 29\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 30\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 31\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 32\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 33\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 34\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 35\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 36\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 37\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 38\n",
      "2.0\n",
      "------------------------\n",
      "6 39\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 40\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 41\n",
      "2.0\n",
      "------------------------\n",
      "6 42\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 43\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 44\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 45\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 46\n",
      "2.0\n",
      "------------------------\n",
      "6 47\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 48\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 49\n",
      "2.0\n",
      "------------------------\n",
      "6 50\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 51\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 52\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 53\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 54\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 55\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 56\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 57\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 58\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 59\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 60\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 61\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "6 62\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "7 0\n",
      "6.0\n",
      "------------------------\n",
      "7 1\n",
      "4.0\n",
      "------------------------\n",
      "7 2\n",
      "46.0\n",
      "------------------------\n",
      "7 3\n",
      "20.0\n",
      "------------------------\n",
      "7 4\n",
      "5.89378399797743e-81\n",
      "------------------------\n",
      "7 5\n",
      "14.0\n",
      "------------------------\n",
      "7 6\n",
      "42.0\n",
      "------------------------\n",
      "7 7\n",
      "-0.5\n",
      "------------------------\n",
      "7 8\n",
      "2.5\n",
      "------------------------\n",
      "7 9\n",
      "-1.7771562973493168e-20\n",
      "------------------------\n",
      "7 10\n",
      "3.0\n",
      "------------------------\n",
      "7 11\n",
      "12.0\n",
      "------------------------\n",
      "7 12\n",
      "-0.5\n",
      "------------------------\n",
      "7 13\n",
      "-0.5\n",
      "------------------------\n",
      "7 14\n",
      "5.5\n",
      "------------------------\n",
      "7 15\n",
      "14.5\n",
      "------------------------\n",
      "7 16\n",
      "13.5\n",
      "------------------------\n",
      "7 17\n",
      "16.5\n",
      "------------------------\n",
      "7 18\n",
      "21.0\n",
      "------------------------\n",
      "7 19\n",
      "63.0\n",
      "------------------------\n",
      "7 20\n",
      "24.0\n",
      "------------------------\n",
      "7 21\n",
      "75.0\n",
      "------------------------\n",
      "7 22\n",
      "34.5\n",
      "------------------------\n",
      "7 23\n",
      "76.5\n",
      "------------------------\n",
      "7 24\n",
      "40.5\n",
      "------------------------\n",
      "7 25\n",
      "91.5\n",
      "------------------------\n",
      "7 26\n",
      "0.5\n",
      "------------------------\n",
      "7 27\n",
      "7.5\n",
      "------------------------\n",
      "7 28\n",
      "0.5\n",
      "------------------------\n",
      "7 29\n",
      "2.5\n",
      "------------------------\n",
      "7 30\n",
      "9.5\n",
      "------------------------\n",
      "7 31\n",
      "35.5\n",
      "------------------------\n",
      "7 32\n",
      "1.0\n",
      "------------------------\n",
      "7 33\n",
      "3.0\n",
      "------------------------\n",
      "7 34\n",
      "17.0\n",
      "------------------------\n",
      "7 35\n",
      "43.0\n",
      "------------------------\n",
      "7 36\n",
      "2.0\n",
      "------------------------\n",
      "7 37\n",
      "28.0\n",
      "------------------------\n",
      "7 38\n",
      "4.5\n",
      "------------------------\n",
      "7 39\n",
      "4.5\n",
      "------------------------\n",
      "7 40\n",
      "39.5\n",
      "------------------------\n",
      "7 41\n",
      "67.5\n",
      "------------------------\n",
      "7 42\n",
      "0.5\n",
      "------------------------\n",
      "7 43\n",
      "4.5\n",
      "------------------------\n",
      "7 44\n",
      "11.5\n",
      "------------------------\n",
      "7 45\n",
      "63.5\n",
      "------------------------\n",
      "7 46\n",
      "5.0\n",
      "------------------------\n",
      "7 47\n",
      "7.0\n",
      "------------------------\n",
      "7 48\n",
      "49.0\n",
      "------------------------\n",
      "7 49\n",
      "103.0\n",
      "------------------------\n",
      "7 50\n",
      "2.0\n",
      "------------------------\n",
      "7 51\n",
      "4.5\n",
      "------------------------\n",
      "7 52\n",
      "7.5\n",
      "------------------------\n",
      "7 53\n",
      "6.5\n",
      "------------------------\n",
      "7 54\n",
      "9.5\n",
      "------------------------\n",
      "7 55\n",
      "2.5\n",
      "------------------------\n",
      "7 56\n",
      "5.5\n",
      "------------------------\n",
      "7 57\n",
      "12.5\n",
      "------------------------\n",
      "7 58\n",
      "15.5\n",
      "------------------------\n",
      "7 59\n",
      "7.0\n",
      "------------------------\n",
      "7 60\n",
      "13.0\n",
      "------------------------\n",
      "7 61\n",
      "17.0\n",
      "------------------------\n",
      "7 62\n",
      "23.0\n",
      "------------------------\n",
      "8 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 8\n",
      "2.0\n",
      "------------------------\n",
      "8 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 14\n",
      "2.0\n",
      "------------------------\n",
      "8 15\n",
      "2.0\n",
      "------------------------\n",
      "8 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 29\n",
      "3.0\n",
      "------------------------\n",
      "8 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 33\n",
      "3.0\n",
      "------------------------\n",
      "8 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 35\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 43\n",
      "3.0\n",
      "------------------------\n",
      "8 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 47\n",
      "3.0\n",
      "------------------------\n",
      "8 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 49\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 56\n",
      "2.0\n",
      "------------------------\n",
      "8 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 60\n",
      "2.0\n",
      "------------------------\n",
      "8 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "8 62\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 17\n",
      "2.0\n",
      "------------------------\n",
      "9 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 24\n",
      "2.0\n",
      "------------------------\n",
      "9 25\n",
      "2.0\n",
      "------------------------\n",
      "9 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 30\n",
      "3.0\n",
      "------------------------\n",
      "9 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 34\n",
      "3.0\n",
      "------------------------\n",
      "9 35\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 44\n",
      "3.0\n",
      "------------------------\n",
      "9 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 48\n",
      "3.0\n",
      "------------------------\n",
      "9 49\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 56\n",
      "2.0\n",
      "------------------------\n",
      "9 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 60\n",
      "2.0\n",
      "------------------------\n",
      "9 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "9 62\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 7\n",
      "2.0\n",
      "------------------------\n",
      "10 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 12\n",
      "2.0\n",
      "------------------------\n",
      "10 13\n",
      "2.0\n",
      "------------------------\n",
      "10 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 29\n",
      "3.0\n",
      "------------------------\n",
      "10 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 33\n",
      "3.0\n",
      "------------------------\n",
      "10 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 35\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 43\n",
      "3.0\n",
      "------------------------\n",
      "10 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 47\n",
      "3.0\n",
      "------------------------\n",
      "10 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 49\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 55\n",
      "2.0\n",
      "------------------------\n",
      "10 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 59\n",
      "2.0\n",
      "------------------------\n",
      "10 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "10 62\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 16\n",
      "2.0\n",
      "------------------------\n",
      "11 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 22\n",
      "2.0\n",
      "------------------------\n",
      "11 23\n",
      "2.0\n",
      "------------------------\n",
      "11 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 30\n",
      "3.0\n",
      "------------------------\n",
      "11 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 34\n",
      "3.0\n",
      "------------------------\n",
      "11 35\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 44\n",
      "3.0\n",
      "------------------------\n",
      "11 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 48\n",
      "3.0\n",
      "------------------------\n",
      "11 49\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 55\n",
      "2.0\n",
      "------------------------\n",
      "11 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 59\n",
      "2.0\n",
      "------------------------\n",
      "11 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "11 62\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 8\n",
      "2.0\n",
      "------------------------\n",
      "12 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 14\n",
      "2.0\n",
      "------------------------\n",
      "12 15\n",
      "2.0\n",
      "------------------------\n",
      "12 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 28\n",
      "3.0\n",
      "------------------------\n",
      "12 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 32\n",
      "3.0\n",
      "------------------------\n",
      "12 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 35\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 42\n",
      "3.0\n",
      "------------------------\n",
      "12 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 46\n",
      "3.0\n",
      "------------------------\n",
      "12 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 49\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 58\n",
      "2.0\n",
      "------------------------\n",
      "12 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "12 62\n",
      "2.0\n",
      "------------------------\n",
      "13 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 17\n",
      "2.0\n",
      "------------------------\n",
      "13 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 24\n",
      "2.0\n",
      "------------------------\n",
      "13 25\n",
      "2.0\n",
      "------------------------\n",
      "13 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 31\n",
      "3.0\n",
      "------------------------\n",
      "13 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 35\n",
      "3.0\n",
      "------------------------\n",
      "13 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 45\n",
      "3.0\n",
      "------------------------\n",
      "13 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 49\n",
      "3.0\n",
      "------------------------\n",
      "13 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 58\n",
      "2.0\n",
      "------------------------\n",
      "13 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "13 62\n",
      "2.0\n",
      "------------------------\n",
      "14 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 7\n",
      "2.0\n",
      "------------------------\n",
      "14 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 12\n",
      "2.0\n",
      "------------------------\n",
      "14 13\n",
      "2.0\n",
      "------------------------\n",
      "14 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 28\n",
      "3.0\n",
      "------------------------\n",
      "14 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 32\n",
      "3.0\n",
      "------------------------\n",
      "14 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 35\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 42\n",
      "3.0\n",
      "------------------------\n",
      "14 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 46\n",
      "3.0\n",
      "------------------------\n",
      "14 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 49\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 57\n",
      "2.0\n",
      "------------------------\n",
      "14 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "14 61\n",
      "2.0\n",
      "------------------------\n",
      "14 62\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 16\n",
      "2.0\n",
      "------------------------\n",
      "15 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 22\n",
      "2.0\n",
      "------------------------\n",
      "15 23\n",
      "2.0\n",
      "------------------------\n",
      "15 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 31\n",
      "3.0\n",
      "------------------------\n",
      "15 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 35\n",
      "3.0\n",
      "------------------------\n",
      "15 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 45\n",
      "3.0\n",
      "------------------------\n",
      "15 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 49\n",
      "3.0\n",
      "------------------------\n",
      "15 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 57\n",
      "2.0\n",
      "------------------------\n",
      "15 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "15 61\n",
      "2.0\n",
      "------------------------\n",
      "15 62\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 0\n",
      "7.0\n",
      "------------------------\n",
      "16 1\n",
      "7.0\n",
      "------------------------\n",
      "16 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 11\n",
      "24.0\n",
      "------------------------\n",
      "16 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 15\n",
      "24.0\n",
      "------------------------\n",
      "16 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 26\n",
      "2.0\n",
      "------------------------\n",
      "16 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 32\n",
      "2.0\n",
      "------------------------\n",
      "16 33\n",
      "2.0\n",
      "------------------------\n",
      "16 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 35\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 38\n",
      "10.0\n",
      "------------------------\n",
      "16 39\n",
      "10.0\n",
      "------------------------\n",
      "16 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 41\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 46\n",
      "10.0\n",
      "------------------------\n",
      "16 47\n",
      "10.0\n",
      "------------------------\n",
      "16 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 49\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 52\n",
      "3.0\n",
      "------------------------\n",
      "16 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 54\n",
      "3.0\n",
      "------------------------\n",
      "16 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 60\n",
      "3.0\n",
      "------------------------\n",
      "16 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "16 62\n",
      "3.0\n",
      "------------------------\n",
      "17 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 2\n",
      "7.0\n",
      "------------------------\n",
      "17 3\n",
      "7.0\n",
      "------------------------\n",
      "17 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 6\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 19\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 21\n",
      "24.0\n",
      "------------------------\n",
      "17 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 23\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 25\n",
      "24.0\n",
      "------------------------\n",
      "17 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 27\n",
      "2.0\n",
      "------------------------\n",
      "17 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 34\n",
      "2.0\n",
      "------------------------\n",
      "17 35\n",
      "2.0\n",
      "------------------------\n",
      "17 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 40\n",
      "10.0\n",
      "------------------------\n",
      "17 41\n",
      "10.0\n",
      "------------------------\n",
      "17 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 48\n",
      "10.0\n",
      "------------------------\n",
      "17 49\n",
      "10.0\n",
      "------------------------\n",
      "17 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 52\n",
      "3.0\n",
      "------------------------\n",
      "17 53\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 54\n",
      "3.0\n",
      "------------------------\n",
      "17 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 60\n",
      "3.0\n",
      "------------------------\n",
      "17 61\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "17 62\n",
      "3.0\n",
      "------------------------\n",
      "18 0\n",
      "21.0\n",
      "------------------------\n",
      "18 1\n",
      "14.0\n",
      "------------------------\n",
      "18 2\n",
      "161.0\n",
      "------------------------\n",
      "18 3\n",
      "70.0\n",
      "------------------------\n",
      "18 4\n",
      "7.0\n",
      "------------------------\n",
      "18 5\n",
      "49.0\n",
      "------------------------\n",
      "18 6\n",
      "140.0\n",
      "------------------------\n",
      "18 7\n",
      "-1.75\n",
      "------------------------\n",
      "18 8\n",
      "8.75\n",
      "------------------------\n",
      "18 9\n",
      "13.5\n",
      "------------------------\n",
      "18 10\n",
      "10.5\n",
      "------------------------\n",
      "18 11\n",
      "42.0\n",
      "------------------------\n",
      "18 12\n",
      "-1.75\n",
      "------------------------\n",
      "18 13\n",
      "11.75\n",
      "------------------------\n",
      "18 14\n",
      "19.25\n",
      "------------------------\n",
      "18 15\n",
      "50.75\n",
      "------------------------\n",
      "18 16\n",
      "47.25\n",
      "------------------------\n",
      "18 17\n",
      "57.75\n",
      "------------------------\n",
      "18 18\n",
      "73.5\n",
      "------------------------\n",
      "18 19\n",
      "210.0\n",
      "------------------------\n",
      "18 20\n",
      "84.0\n",
      "------------------------\n",
      "18 21\n",
      "262.5\n",
      "------------------------\n",
      "18 22\n",
      "120.75\n",
      "------------------------\n",
      "18 23\n",
      "257.25\n",
      "------------------------\n",
      "18 24\n",
      "141.75\n",
      "------------------------\n",
      "18 25\n",
      "320.25\n",
      "------------------------\n",
      "18 26\n",
      "3.75\n",
      "------------------------\n",
      "18 27\n",
      "26.25\n",
      "------------------------\n",
      "18 28\n",
      "1.75\n",
      "------------------------\n",
      "18 29\n",
      "8.75\n",
      "------------------------\n",
      "18 30\n",
      "33.25\n",
      "------------------------\n",
      "18 31\n",
      "124.25\n",
      "------------------------\n",
      "18 32\n",
      "5.5\n",
      "------------------------\n",
      "18 33\n",
      "12.5\n",
      "------------------------\n",
      "18 34\n",
      "59.5\n",
      "------------------------\n",
      "18 35\n",
      "150.5\n",
      "------------------------\n",
      "18 36\n",
      "7.0\n",
      "------------------------\n",
      "18 37\n",
      "98.0\n",
      "------------------------\n",
      "18 38\n",
      "18.75\n",
      "------------------------\n",
      "18 39\n",
      "25.75\n",
      "------------------------\n",
      "18 40\n",
      "138.25\n",
      "------------------------\n",
      "18 41\n",
      "229.25\n",
      "------------------------\n",
      "18 42\n",
      "1.75\n",
      "------------------------\n",
      "18 43\n",
      "15.75\n",
      "------------------------\n",
      "18 44\n",
      "40.25\n",
      "------------------------\n",
      "18 45\n",
      "222.25\n",
      "------------------------\n",
      "18 46\n",
      "20.5\n",
      "------------------------\n",
      "18 47\n",
      "34.5\n",
      "------------------------\n",
      "18 48\n",
      "171.5\n",
      "------------------------\n",
      "18 49\n",
      "353.5\n",
      "------------------------\n",
      "18 50\n",
      "7.0\n",
      "------------------------\n",
      "18 51\n",
      "18.75\n",
      "------------------------\n",
      "18 52\n",
      "26.25\n",
      "------------------------\n",
      "18 53\n",
      "25.75\n",
      "------------------------\n",
      "18 54\n",
      "33.25\n",
      "------------------------\n",
      "18 55\n",
      "8.75\n",
      "------------------------\n",
      "18 56\n",
      "19.25\n",
      "------------------------\n",
      "18 57\n",
      "43.75\n",
      "------------------------\n",
      "18 58\n",
      "54.25\n",
      "------------------------\n",
      "18 59\n",
      "27.5\n",
      "------------------------\n",
      "18 60\n",
      "45.5\n",
      "------------------------\n",
      "18 61\n",
      "62.5\n",
      "------------------------\n",
      "18 62\n",
      "80.5\n",
      "------------------------\n",
      "19 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 2\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 5\n",
      "7.0\n",
      "------------------------\n",
      "19 6\n",
      "7.0\n",
      "------------------------\n",
      "19 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 16\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 17\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 18\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 19\n",
      "24.0\n",
      "------------------------\n",
      "19 20\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 21\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 22\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 23\n",
      "24.0\n",
      "------------------------\n",
      "19 24\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 25\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 27\n",
      "2.0\n",
      "------------------------\n",
      "19 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 31\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 34\n",
      "2.0\n",
      "------------------------\n",
      "19 35\n",
      "2.0\n",
      "------------------------\n",
      "19 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 37\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 40\n",
      "10.0\n",
      "------------------------\n",
      "19 41\n",
      "10.0\n",
      "------------------------\n",
      "19 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 45\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 48\n",
      "10.0\n",
      "------------------------\n",
      "19 49\n",
      "10.0\n",
      "------------------------\n",
      "19 50\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 51\n",
      "3.0\n",
      "------------------------\n",
      "19 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 53\n",
      "3.0\n",
      "------------------------\n",
      "19 54\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 57\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 58\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 59\n",
      "3.0\n",
      "------------------------\n",
      "19 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "19 61\n",
      "3.0\n",
      "------------------------\n",
      "19 62\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "20 0\n",
      "-44.0\n",
      "------------------------\n",
      "20 1\n",
      "-34.0\n",
      "------------------------\n",
      "20 2\n",
      "-196.0\n",
      "------------------------\n",
      "20 3\n",
      "-90.0\n",
      "------------------------\n",
      "20 4\n",
      "-10.0\n",
      "------------------------\n",
      "20 5\n",
      "-56.0\n",
      "------------------------\n",
      "20 6\n",
      "-162.0\n",
      "------------------------\n",
      "20 7\n",
      "-1.5\n",
      "------------------------\n",
      "20 8\n",
      "-18.5\n",
      "------------------------\n",
      "20 9\n",
      "-17.0\n",
      "------------------------\n",
      "20 10\n",
      "-17.0\n",
      "------------------------\n",
      "20 11\n",
      "-102.0\n",
      "------------------------\n",
      "20 12\n",
      "-0.5\n",
      "------------------------\n",
      "20 13\n",
      "-17.5\n",
      "------------------------\n",
      "20 14\n",
      "-34.5\n",
      "------------------------\n",
      "20 15\n",
      "-119.5\n",
      "------------------------\n",
      "20 16\n",
      "-54.5\n",
      "------------------------\n",
      "20 17\n",
      "-71.5\n",
      "------------------------\n",
      "20 18\n",
      "-86.0\n",
      "------------------------\n",
      "20 19\n",
      "-241.0\n",
      "------------------------\n",
      "20 20\n",
      "-103.0\n",
      "------------------------\n",
      "20 21\n",
      "-326.0\n",
      "------------------------\n",
      "20 22\n",
      "-140.5\n",
      "------------------------\n",
      "20 23\n",
      "-295.5\n",
      "------------------------\n",
      "20 24\n",
      "-174.5\n",
      "------------------------\n",
      "20 25\n",
      "-397.5\n",
      "------------------------\n",
      "20 26\n",
      "-8.5\n",
      "------------------------\n",
      "20 27\n",
      "-31.5\n",
      "------------------------\n",
      "20 28\n",
      "-8.5\n",
      "------------------------\n",
      "20 29\n",
      "-18.5\n",
      "------------------------\n",
      "20 30\n",
      "-41.5\n",
      "------------------------\n",
      "20 31\n",
      "-147.5\n",
      "------------------------\n",
      "20 32\n",
      "-17.0\n",
      "------------------------\n",
      "20 33\n",
      "-27.0\n",
      "------------------------\n",
      "20 34\n",
      "-73.0\n",
      "------------------------\n",
      "20 35\n",
      "-179.0\n",
      "------------------------\n",
      "20 36\n",
      "-10.0\n",
      "------------------------\n",
      "20 37\n",
      "-116.0\n",
      "------------------------\n",
      "20 38\n",
      "-42.5\n",
      "------------------------\n",
      "20 39\n",
      "-52.5\n",
      "------------------------\n",
      "20 40\n",
      "-167.5\n",
      "------------------------\n",
      "20 41\n",
      "-273.5\n",
      "------------------------\n",
      "20 42\n",
      "-8.5\n",
      "------------------------\n",
      "20 43\n",
      "-28.5\n",
      "------------------------\n",
      "20 44\n",
      "-51.5\n",
      "------------------------\n",
      "20 45\n",
      "-263.5\n",
      "------------------------\n",
      "20 46\n",
      "-51.0\n",
      "------------------------\n",
      "20 47\n",
      "-71.0\n",
      "------------------------\n",
      "20 48\n",
      "-209.0\n",
      "------------------------\n",
      "20 49\n",
      "-421.0\n",
      "------------------------\n",
      "20 50\n",
      "-8.0\n",
      "------------------------\n",
      "20 51\n",
      "-21.5\n",
      "------------------------\n",
      "20 52\n",
      "-38.5\n",
      "------------------------\n",
      "20 53\n",
      "-29.5\n",
      "------------------------\n",
      "20 54\n",
      "-46.5\n",
      "------------------------\n",
      "20 55\n",
      "-11.5\n",
      "------------------------\n",
      "20 56\n",
      "-28.5\n",
      "------------------------\n",
      "20 57\n",
      "-51.5\n",
      "------------------------\n",
      "20 58\n",
      "-68.5\n",
      "------------------------\n",
      "20 59\n",
      "-33.0\n",
      "------------------------\n",
      "20 60\n",
      "-67.0\n",
      "------------------------\n",
      "20 61\n",
      "-73.0\n",
      "------------------------\n",
      "20 62\n",
      "-107.0\n",
      "------------------------\n",
      "21 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 2\n",
      "24.0\n",
      "------------------------\n",
      "21 3\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 5\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 6\n",
      "24.0\n",
      "------------------------\n",
      "21 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 16\n",
      "7.0\n",
      "------------------------\n",
      "21 17\n",
      "7.0\n",
      "------------------------\n",
      "21 18\n",
      "17.0\n",
      "------------------------\n",
      "21 19\n",
      "17.0\n",
      "------------------------\n",
      "21 20\n",
      "17.0\n",
      "------------------------\n",
      "21 21\n",
      "17.0\n",
      "------------------------\n",
      "21 22\n",
      "25.0\n",
      "------------------------\n",
      "21 23\n",
      "25.0\n",
      "------------------------\n",
      "21 24\n",
      "25.0\n",
      "------------------------\n",
      "21 25\n",
      "25.0\n",
      "------------------------\n",
      "21 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 27\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 30\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 31\n",
      "24.0\n",
      "------------------------\n",
      "21 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 34\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 35\n",
      "24.0\n",
      "------------------------\n",
      "21 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 37\n",
      "24.0\n",
      "------------------------\n",
      "21 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 40\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 41\n",
      "24.0\n",
      "------------------------\n",
      "21 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 44\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 45\n",
      "48.0\n",
      "------------------------\n",
      "21 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 48\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 49\n",
      "48.0\n",
      "------------------------\n",
      "21 50\n",
      "2.0\n",
      "------------------------\n",
      "21 51\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 52\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 53\n",
      "2.0\n",
      "------------------------\n",
      "21 54\n",
      "2.0\n",
      "------------------------\n",
      "21 55\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 56\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 57\n",
      "10.0\n",
      "------------------------\n",
      "21 58\n",
      "10.0\n",
      "------------------------\n",
      "21 59\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 60\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "21 61\n",
      "10.0\n",
      "------------------------\n",
      "21 62\n",
      "10.0\n",
      "------------------------\n",
      "22 0\n",
      "34.0\n",
      "------------------------\n",
      "22 1\n",
      "27.0\n",
      "------------------------\n",
      "22 2\n",
      "48.0\n",
      "------------------------\n",
      "22 3\n",
      "41.0\n",
      "------------------------\n",
      "22 4\n",
      "7.0\n",
      "------------------------\n",
      "22 5\n",
      "14.0\n",
      "------------------------\n",
      "22 6\n",
      "21.0\n",
      "------------------------\n",
      "22 7\n",
      "1.75\n",
      "------------------------\n",
      "22 8\n",
      "15.25\n",
      "------------------------\n",
      "22 9\n",
      "10.5\n",
      "------------------------\n",
      "22 10\n",
      "13.5\n",
      "------------------------\n",
      "22 11\n",
      "78.0\n",
      "------------------------\n",
      "22 12\n",
      "1.75\n",
      "------------------------\n",
      "22 13\n",
      "12.25\n",
      "------------------------\n",
      "22 14\n",
      "28.75\n",
      "------------------------\n",
      "22 15\n",
      "93.25\n",
      "------------------------\n",
      "22 16\n",
      "8.75\n",
      "------------------------\n",
      "22 17\n",
      "22.25\n",
      "------------------------\n",
      "22 18\n",
      "10.5\n",
      "------------------------\n",
      "22 19\n",
      "42.0\n",
      "------------------------\n",
      "22 20\n",
      "24.0\n",
      "------------------------\n",
      "22 21\n",
      "109.5\n",
      "------------------------\n",
      "22 22\n",
      "19.25\n",
      "------------------------\n",
      "22 23\n",
      "50.75\n",
      "------------------------\n",
      "22 24\n",
      "46.25\n",
      "------------------------\n",
      "22 25\n",
      "131.75\n",
      "------------------------\n",
      "22 26\n",
      "5.25\n",
      "------------------------\n",
      "22 27\n",
      "8.75\n",
      "------------------------\n",
      "22 28\n",
      "8.25\n",
      "------------------------\n",
      "22 29\n",
      "15.25\n",
      "------------------------\n",
      "22 30\n",
      "18.75\n",
      "------------------------\n",
      "22 31\n",
      "25.75\n",
      "------------------------\n",
      "22 32\n",
      "14.5\n",
      "------------------------\n",
      "22 33\n",
      "21.5\n",
      "------------------------\n",
      "22 34\n",
      "28.5\n",
      "------------------------\n",
      "22 35\n",
      "35.5\n",
      "------------------------\n",
      "22 36\n",
      "7.0\n",
      "------------------------\n",
      "22 37\n",
      "14.0\n",
      "------------------------\n",
      "22 38\n",
      "31.25\n",
      "------------------------\n",
      "22 39\n",
      "38.25\n",
      "------------------------\n",
      "22 40\n",
      "55.75\n",
      "------------------------\n",
      "22 41\n",
      "62.75\n",
      "------------------------\n",
      "22 42\n",
      "9.25\n",
      "------------------------\n",
      "22 43\n",
      "23.25\n",
      "------------------------\n",
      "22 44\n",
      "26.75\n",
      "------------------------\n",
      "22 45\n",
      "40.75\n",
      "------------------------\n",
      "22 46\n",
      "40.5\n",
      "------------------------\n",
      "22 47\n",
      "54.5\n",
      "------------------------\n",
      "22 48\n",
      "75.5\n",
      "------------------------\n",
      "22 49\n",
      "89.5\n",
      "------------------------\n",
      "22 50\n",
      "4.3768923907265524e-55\n",
      "------------------------\n",
      "22 51\n",
      "5.25\n",
      "------------------------\n",
      "22 52\n",
      "18.75\n",
      "------------------------\n",
      "22 53\n",
      "5.25\n",
      "------------------------\n",
      "22 54\n",
      "18.75\n",
      "------------------------\n",
      "22 55\n",
      "5.25\n",
      "------------------------\n",
      "22 56\n",
      "18.75\n",
      "------------------------\n",
      "22 57\n",
      "5.25\n",
      "------------------------\n",
      "22 58\n",
      "18.75\n",
      "------------------------\n",
      "22 59\n",
      "10.5\n",
      "------------------------\n",
      "22 60\n",
      "37.5\n",
      "------------------------\n",
      "22 61\n",
      "10.5\n",
      "------------------------\n",
      "22 62\n",
      "37.5\n",
      "------------------------\n",
      "23 0\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 1\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 2\n",
      "144.0\n",
      "------------------------\n",
      "23 3\n",
      "48.0\n",
      "------------------------\n",
      "23 4\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 5\n",
      "48.0\n",
      "------------------------\n",
      "23 6\n",
      "144.0\n",
      "------------------------\n",
      "23 7\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 8\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 9\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 10\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 11\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 12\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 13\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 14\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 15\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 16\n",
      "48.0\n",
      "------------------------\n",
      "23 17\n",
      "48.0\n",
      "------------------------\n",
      "23 18\n",
      "72.0\n",
      "------------------------\n",
      "23 19\n",
      "216.0\n",
      "------------------------\n",
      "23 20\n",
      "72.0\n",
      "------------------------\n",
      "23 21\n",
      "216.0\n",
      "------------------------\n",
      "23 22\n",
      "120.0\n",
      "------------------------\n",
      "23 23\n",
      "264.0\n",
      "------------------------\n",
      "23 24\n",
      "120.0\n",
      "------------------------\n",
      "23 25\n",
      "264.0\n",
      "------------------------\n",
      "23 26\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 27\n",
      "24.0\n",
      "------------------------\n",
      "23 28\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 29\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 30\n",
      "24.0\n",
      "------------------------\n",
      "23 31\n",
      "120.0\n",
      "------------------------\n",
      "23 32\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 33\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 34\n",
      "48.0\n",
      "------------------------\n",
      "23 35\n",
      "144.0\n",
      "------------------------\n",
      "23 36\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 37\n",
      "96.0\n",
      "------------------------\n",
      "23 38\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 39\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 40\n",
      "120.0\n",
      "------------------------\n",
      "23 41\n",
      "216.0\n",
      "------------------------\n",
      "23 42\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 43\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 44\n",
      "24.0\n",
      "------------------------\n",
      "23 45\n",
      "216.0\n",
      "------------------------\n",
      "23 46\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 47\n",
      "2.4743582965269677e-81\n",
      "------------------------\n",
      "23 48\n",
      "144.0\n",
      "------------------------\n",
      "23 49\n",
      "336.0\n",
      "------------------------\n",
      "23 50\n",
      "7.0\n",
      "------------------------\n",
      "23 51\n",
      "17.0\n",
      "------------------------\n",
      "23 52\n",
      "17.0\n",
      "------------------------\n",
      "23 53\n",
      "25.0\n",
      "------------------------\n",
      "23 54\n",
      "25.0\n",
      "------------------------\n",
      "23 55\n",
      "7.0\n",
      "------------------------\n",
      "23 56\n",
      "7.0\n",
      "------------------------\n",
      "23 57\n",
      "47.0\n",
      "------------------------\n",
      "23 58\n",
      "47.0\n",
      "------------------------\n",
      "23 59\n",
      "25.0\n",
      "------------------------\n",
      "23 60\n",
      "25.0\n",
      "------------------------\n",
      "23 61\n",
      "65.0\n",
      "------------------------\n",
      "23 62\n",
      "65.0\n",
      "------------------------\n",
      "[[ 2.0000000e+00 -1.2000000e+01 -4.0000000e+00 ...  2.4743583e-81\n",
      "   3.4000000e+01  2.4743583e-81]\n",
      " [ 2.4743583e-81 -6.0000000e+00 -4.0000000e+00 ...  2.4743583e-81\n",
      "   2.7000000e+01  2.4743583e-81]\n",
      " [ 2.4743583e-81 -1.3200000e+02  2.0000000e+00 ...  2.4000000e+01\n",
      "   4.8000000e+01  1.4400000e+02]\n",
      " ...\n",
      " [ 2.4743583e-81 -3.3000000e+01 -3.0000000e+00 ...  2.4743583e-81\n",
      "   3.7500000e+01  2.5000000e+01]\n",
      " [ 2.4743583e-81 -5.7000000e+01  3.0000000e+00 ...  1.0000000e+01\n",
      "   1.0500000e+01  6.5000000e+01]\n",
      " [ 2.4743583e-81 -6.3000000e+01 -3.0000000e+00 ...  1.0000000e+01\n",
      "   3.7500000e+01  6.5000000e+01]]\n"
     ]
    }
   ],
   "source": [
    "a=1+1j\n",
    "b=2+1j\n",
    "l=mpmath.log(L)\n",
    "def distance_between_points(w,z):\n",
    "    dom=abs(w.conjugate()-z)+abs(w-z)\n",
    "    num=abs(w.conjugate()-z)-abs(w-z)\n",
    "    return mpmath.log(dom/num)\n",
    "\n",
    "def distance_between_semicircle_and_semicircle(c1,r1,c2,r2):\n",
    "    if c1!=c2:\n",
    "        cx=(r2**2-r1**2+c1**2-c2**2)/(2*(c1-c2))\n",
    "        r=mpmath.sqrt((c1-cx)**2-r1**2)\n",
    "        p1=(r1**2/(cx-c1)+c1)+(r*r1/abs(c1-cx))*1j\n",
    "        p2=(r2**2/(cx-c2)+c2)+(r*r2/abs(c2-cx))*1j\n",
    "        return distance_between_points(p1,p2)\n",
    "    if c1==c2:\n",
    "        return distance_between_points(r1*1j,r2*1j)\n",
    "#print(distance_between_semicircle_and_semicircle(0,1,0,2))\n",
    "def distance_between_semicircle_and_line(c1,c2,r2):\n",
    "    r=mpmath.sqrt((c1-c2)**2-r2**2)\n",
    "    p1=c1+r*1j\n",
    "    p2=(r2**2/(c1-c2)+c2)+(r*r2/abs(c2-c1))*1j\n",
    "    return distance_between_points(p1,p2)\n",
    "#print(distance_between_semicircle_and_line(0,-3,1))\n",
    "\n",
    "def get_geodesic_from_two_points(z1,z2):\n",
    "    x1=z1.real\n",
    "    y1=z1.imag\n",
    "    x2=z2.real\n",
    "    y2=z2.imag\n",
    "    xc=(y1+y2)*(y1-y2)/(2*(x1-x2))+(x1+x2)/2\n",
    "    r=mpmath.sqrt((x1-xc)**2+y1**2)\n",
    "    return (xc,r)\n",
    "\n",
    "def from_one_coordinate_to_the_next(c1,r1,p1,l2):\n",
    "    r2=p1.imag*r1/abs(c1-p1.real)\n",
    "    c2=c1-r1**2/(c1-p1.real)\n",
    "    #sign=(c1-p1.real)/abs(c1-p1.real)\n",
    "    #sign=1\n",
    "    if abs(c1)<1e-10 and r1 >1.2:\n",
    "        return [0,0,r1*mpmath.exp(-l2)*1j]\n",
    "\n",
    "    else:\n",
    "        p2=from_endpoint_to_next(c1,r1,p1,mpmath.pi/2,l2)\n",
    "        return[r2,c2,p2]\n",
    "\n",
    "def from_endpoint_to_next_geodesic(c1,r1,p1,the1):\n",
    "    if p1.real<=c1:\n",
    "        the2=mpmath.atan((c1-p1.real)/p1.imag)\n",
    "        c2=p1.real+p1.imag*mpmath.tan(the1+the2)\n",
    "        r2=abs(p1.imag/(mpmath.cos(the1+the2)))\n",
    "        return [c2,r2]\n",
    "    else:\n",
    "        the2=mpmath.atan((p1.real-c1)/p1.imag)\n",
    "        c2=p1.real-p1.imag*mpmath.tan(the1+the2)\n",
    "        r2=abs(p1.imag/(mpmath.cos(the1+the2)))\n",
    "        return [c2,r2]\n",
    "\n",
    "\n",
    "def from_geodesic_to_next_point(c2,r2,p1,l2,index):\n",
    "  \n",
    "    if index==1:\n",
    "        the1=mpmath.atan(p1.imag/(p1.real-c2))+mpmath.pi\n",
    "        tan_the2_2=mpmath.exp(l2)*mpmath.tan(the1/2)\n",
    "        sin_the2_2=tan_the2_2/mpmath.sqrt(1+tan_the2_2**2)\n",
    "        cos_the2_2=1/mpmath.sqrt(1+tan_the2_2**2)\n",
    "        p2=c2+r2*(2*cos_the2_2**2-1)+2*r2*cos_the2_2*sin_the2_2*1j\n",
    "    if index==2:\n",
    "        the1=mpmath.atan(p1.imag/(p1.real-c2))+mpmath.pi\n",
    "        tan_the2_2=mpmath.exp(-l2)*mpmath.tan(the1/2)\n",
    "        sin_the2_2=tan_the2_2/mpmath.sqrt(1+tan_the2_2**2)\n",
    "        cos_the2_2=1/mpmath.sqrt(1+tan_the2_2**2)\n",
    "        p2=c2+r2*(2*cos_the2_2**2-1)+2*r2*cos_the2_2*sin_the2_2*1j\n",
    "    return p2\n",
    "\n",
    "[c2,r2]=from_endpoint_to_next_geodesic(0,5,3+4j,mpmath.pi/2)\n",
    "\n",
    "def from_endpoint_to_next(c1,r1,p1,thee1,l2):\n",
    "    if abs(c1)<1e-3 and r1 >1.5:\n",
    "        return r1*mpmath.exp(-l2)*1j\n",
    "\n",
    "    if p1.real<c1:\n",
    "        the2=mpmath.atan(abs(c1-p1.real)/p1.imag)\n",
    "        #print(\"the2\",the2)\n",
    "        \n",
    "        c2=p1.real+p1.imag*mpmath.tan(thee1+the2)\n",
    "        r2=abs(p1.imag/(mpmath.cos(thee1+the2)))\n",
    "        #print(\"[c2,r2]\",[c2,r2])\n",
    "        the1=(mpmath.atan(p1.imag/abs(p1.real-c2)))\n",
    "        tan_the2_2=mpmath.exp(l2)*mpmath.tan(the1/2)\n",
    "        sin_the2_2=tan_the2_2/mpmath.sqrt(1+tan_the2_2**2)\n",
    "        cos_the2_2=1/mpmath.sqrt(1+tan_the2_2**2)\n",
    "        p2=c2+r2*(2*cos_the2_2**2-1)+2*r2*cos_the2_2*sin_the2_2*1j\n",
    "    else:\n",
    "        \n",
    "        the2=mpmath.atan(abs(p1.real-c1)/p1.imag)\n",
    "        #print(\"the2\",the2)\n",
    "        c2=p1.real-p1.imag*mpmath.tan(thee1+the2)\n",
    "        r2=abs(p1.imag/(mpmath.cos(thee1+the2)))\n",
    "        #print(\"[c2,r2]\",[c2,r2])\n",
    "        the1=mpmath.pi-(mpmath.atan(p1.imag/abs(p1.real-c2)))\n",
    "        #print(\"the1\",the1)\n",
    "        tan_the2_2=mpmath.exp(-l2)*mpmath.tan(the1/2)\n",
    "        sin_the2_2=tan_the2_2/mpmath.sqrt(1+tan_the2_2**2)\n",
    "        cos_the2_2=1/mpmath.sqrt(1+tan_the2_2**2)\n",
    "        p2=c2+r2*(2*cos_the2_2**2-1)+2*r2*cos_the2_2*sin_the2_2*1j        \n",
    "    return p2\n",
    "def grad_of_line_in_polygon(k,original_length,edgelist):\n",
    "\n",
    "    coordinate_list=[]\n",
    "    coordinate_list.append(1j)\n",
    "    reverse_length_list=list(reversed(new_length_list1[k,:]))\n",
    "    M2=mpmath.matrix([[1, -mpmath.exp(reverse_length_list[0])], [1, mpmath.exp(reverse_length_list[0])]])\n",
    "    co1=(M2[0,0]*1j+M2[0,1])/(M2[1,0]*1j+M2[1,1])\n",
    "    p1=1j\n",
    "    p2=co1\n",
    "    coordinate_list.append(p2)\n",
    "    for i in range(len(length_list)-2):\n",
    "        xc=get_geodesic_from_two_points(p1,p2)[0]\n",
    "        rr=get_geodesic_from_two_points(p1,p2)[1]\n",
    "        #print(from_one_coordinate_to_the_next(xc,rr,p2,l*reverse_length_list[i+1]))\n",
    "        p3=from_one_coordinate_to_the_next(xc,rr,p2,reverse_length_list[i+1])[2]\n",
    "        coordinate_list.append(p3)\n",
    "        p1=p2\n",
    "        p2=p3\n",
    "    coordinate_list1=[]\n",
    "    coordinate_list1.append(1j)\n",
    "    for i in range(len(length_list)-1):\n",
    "        coordinate_list1.append(coordinate_list[len(length_list)-i-1])\n",
    "    \n",
    "    class PolygonEdge:\n",
    "        def __init__(self, endpoint1, endpoint2, center, radius, length, type):\n",
    "            # 检查endpoint1和endpoint2是否为复数\n",
    "            '''if not (isinstance(endpoint1, complex) and isinstance(endpoint2, complex)):\n",
    "                raise ValueError(\"Endpoints must be complex numbers.\")\n",
    "            \n",
    "            # 检查center, radius, length是否为实数\n",
    "            if not (isinstance(center, (int, float)) and isinstance(radius, (int, float)) and isinstance(length, (int, float))):\n",
    "                raise ValueError(\"Center, radius, and length must be real numbers.\")\n",
    "            \n",
    "            # 检查type是否为整数\n",
    "            if not isinstance(type, int):\n",
    "                raise ValueError(\"Type must be an integer.\")'''\n",
    "            \n",
    "            # 初始化属性\n",
    "            self.endpoint = [endpoint1, endpoint2]\n",
    "            self.center = center\n",
    "            self.radius = radius\n",
    "            self.length = length\n",
    "            self.type = type\n",
    "    \n",
    "    # 示例用法\n",
    "    polygon_edge=[]\n",
    "    for i in range(len(length_list)-1):\n",
    "        p1=coordinate_list1[i]\n",
    "        p2=coordinate_list1[i+1]\n",
    "        xc=get_geodesic_from_two_points(p1,p2)[0]\n",
    "        rr=get_geodesic_from_two_points(p1,p2)[1]\n",
    "        dis=distance_between_points(p1,p2)\n",
    "        edge = PolygonEdge(p1, p2, xc, rr,dis , 1)\n",
    "        polygon_edge.append(edge)\n",
    "    \n",
    "    p1=coordinate_list1[len(length_list)-1]\n",
    "    p2=coordinate_list1[0]\n",
    "    xc=get_geodesic_from_two_points(p1,p2)[0]\n",
    "    rr=get_geodesic_from_two_points(p1,p2)[1]\n",
    "    dis=distance_between_points(p1,p2)\n",
    "    edge = PolygonEdge(p1, p2, xc, rr,dis , 1)\n",
    "    polygon_edge.append(edge)\n",
    "    length_total=0\n",
    "    for i in range(int(len(edgelist)/2)):   \n",
    "        edge1=polygon_edge[edgelist[2*i]]\n",
    "        edge2=polygon_edge[edgelist[2*i+1]]\n",
    "        \n",
    "        if edgelist[2*i]==0:\n",
    "            #print(edgelist[2*i+1])\n",
    "            cc=distance_between_semicircle_and_line(0,edge2.center,edge2.radius)\n",
    "        elif edgelist[2*i+1]==0:\n",
    "            cc=distance_between_semicircle_and_line(0,edge1.center,edge1.radius)\n",
    "        else:\n",
    "            cc=distance_between_semicircle_and_semicircle(edge1.center,edge1.radius,edge2.center,edge2.radius)\n",
    "        length_total=length_total+cc\n",
    "    return (length_total-original_length)/Epsilen1\n",
    "\n",
    "\n",
    "\n",
    "index=[]\n",
    "p=0\n",
    "for i in range(len(pp)):\n",
    "    index.append([])\n",
    "    for j in range(len(pp[i])):\n",
    "        if pp[i][j][0]==noncolored_systole_boundary_list4[i][j]:\n",
    "            p1=1\n",
    "        else:\n",
    "            p1=0        \n",
    "        index[p].append(p1)\n",
    "    p=p+1\n",
    "def differential_of_systole_along_direction(k,i):\n",
    "    Epsilen3=1e-50\n",
    "    coordinate_list=[]\n",
    "    coordinate_list.append(1j)\n",
    "    reverse_length_list=list(reversed(new_length_list1[k,:]))\n",
    "    M2=mpmath.matrix([[1, -mpmath.exp(reverse_length_list[0])], [1, mpmath.exp(reverse_length_list[0])]])\n",
    "    co1=(M2[0,0]*1j+M2[0,1])/(M2[1,0]*1j+M2[1,1])\n",
    "    p1=1j\n",
    "    p2=co1\n",
    "    coordinate_list.append(p2)\n",
    "    for j in range(len(length_list)-2):\n",
    "        xc=get_geodesic_from_two_points(p1,p2)[0]\n",
    "        rr=get_geodesic_from_two_points(p1,p2)[1]\n",
    "        #print(from_one_coordinate_to_the_next(xc,rr,p2,l*reverse_length_list[i+1]))\n",
    "        p3=from_one_coordinate_to_the_next(xc,rr,p2,reverse_length_list[j+1])[2]\n",
    "        coordinate_list.append(p3)\n",
    "        p1=p2\n",
    "        p2=p3\n",
    "    coordinate_list1=[]\n",
    "    coordinate_list1.append(1j)\n",
    "    for j in range(len(length_list)-1):\n",
    "        coordinate_list1.append(coordinate_list[len(length_list)-j-1])\n",
    "        \n",
    "    n=int(len(noncolored_systole_boundary_list1[i])/2)\n",
    "    if n==1:\n",
    "        def distance_between_endpoints(x):\n",
    "            [c0,r0]=get_geodesic_from_two_points(coordinate_list1[pp[i][0][0]],coordinate_list1[pp[i][0][1]])\n",
    "            [c1,r1]=get_geodesic_from_two_points(coordinate_list1[pp[i][1][0]],coordinate_list1[pp[i][1][1]])\n",
    "            p0=from_one_coordinate_to_the_next(c0,r0,coordinate_list1[pp[i][0][0]],x)[2]\n",
    "            p1=from_one_coordinate_to_the_next(c1,r1,coordinate_list1[pp[i][1][0]],x)[2]\n",
    "            return distance_between_points(p0,p1)\n",
    "        def derivative(x):\n",
    "            return (distance_between_endpoints(x+Epsilen3)-distance_between_endpoints(x))/Epsilen3\n",
    "        initial_guess=[noncolored_systole_boundary_list2[i][1]*l]\n",
    "        solution=mpmath.findroot(derivative, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "        return (distance_between_endpoints(solution)-path_length[i][0]*l)/Epsilen1\n",
    "    if n==2:\n",
    "        def distance_between_endpoints(x,y):\n",
    "            [c0,r0]=get_geodesic_from_two_points(coordinate_list1[pp[i][0][0]],coordinate_list1[pp[i][0][1]])\n",
    "            [c1,r1]=get_geodesic_from_two_points(coordinate_list1[pp[i][1][0]],coordinate_list1[pp[i][1][1]])\n",
    "            [c2,r2]=get_geodesic_from_two_points(coordinate_list1[pp[i][2][0]],coordinate_list1[pp[i][2][1]])\n",
    "            [c3,r3]=get_geodesic_from_two_points(coordinate_list1[pp[i][3][0]],coordinate_list1[pp[i][3][1]])\n",
    "            p1=from_one_coordinate_to_the_next(c1,r1,coordinate_list1[pp[i][1][0]],x)[2]\n",
    "            p3=from_one_coordinate_to_the_next(c3,r3,coordinate_list1[pp[i][3][0]],y)[2]\n",
    "            if index[i][3]==index[i][0]:\n",
    "                p0=from_one_coordinate_to_the_next(c0,r0,coordinate_list1[pp[i][0][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][0]]-y)[2]\n",
    "            else:\n",
    "                p0=from_one_coordinate_to_the_next(c0,r0,coordinate_list1[pp[i][0][0]],y)[2]\n",
    "            if index[i][1]==index[i][2]:\n",
    "                p2=from_one_coordinate_to_the_next(c2,r2,coordinate_list1[pp[i][2][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][2]]-x)[2]\n",
    "            else:\n",
    "                p2=from_one_coordinate_to_the_next(c2,r2,coordinate_list1[pp[i][2][0]],x)[2]\n",
    "            return [distance_between_points(p0,p1),distance_between_points(p2,p3)]\n",
    "        def derivative(x,y):\n",
    "            return [(distance_between_endpoints(x+Epsilen3,y)[0]-distance_between_endpoints(x,y)[0])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y)[1]-distance_between_endpoints(x,y)[1])/Epsilen3,(distance_between_endpoints(x,y+Epsilen3)[0]-distance_between_endpoints(x,y)[0])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3)[1]-distance_between_endpoints(x,y)[1])/Epsilen3]\n",
    "        initial_guess=[l,l]\n",
    "        solution=mpmath.findroot(derivative, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "        return (distance_between_endpoints(solution[0],solution[1])[0]-path_length[i][0]*l)/Epsilen1+(distance_between_endpoints(solution[0],solution[1])[1]-path_length[i][1]*l)/Epsilen1\n",
    "\n",
    "    if n==3:\n",
    "        def distance_between_endpoints(x,y,z):\n",
    "            [c0,r0]=get_geodesic_from_two_points(coordinate_list1[pp[i][0][0]],coordinate_list1[pp[i][0][1]])\n",
    "            [c1,r1]=get_geodesic_from_two_points(coordinate_list1[pp[i][1][0]],coordinate_list1[pp[i][1][1]])\n",
    "            [c2,r2]=get_geodesic_from_two_points(coordinate_list1[pp[i][2][0]],coordinate_list1[pp[i][2][1]])\n",
    "            [c3,r3]=get_geodesic_from_two_points(coordinate_list1[pp[i][3][0]],coordinate_list1[pp[i][3][1]])\n",
    "            [c4,r4]=get_geodesic_from_two_points(coordinate_list1[pp[i][4][0]],coordinate_list1[pp[i][4][1]])\n",
    "            [c5,r5]=get_geodesic_from_two_points(coordinate_list1[pp[i][5][0]],coordinate_list1[pp[i][5][1]])\n",
    "            p1=from_one_coordinate_to_the_next(c1,r1,coordinate_list1[pp[i][1][0]],x)[2]\n",
    "            p3=from_one_coordinate_to_the_next(c3,r3,coordinate_list1[pp[i][3][0]],y)[2]\n",
    "            p5=from_one_coordinate_to_the_next(c5,r5,coordinate_list1[pp[i][5][0]],z)[2]\n",
    "            if index[i][5]==index[i][0]:\n",
    "                p0=from_one_coordinate_to_the_next(c0,r0,coordinate_list1[pp[i][0][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][0]]-z)[2]\n",
    "            else:\n",
    "                p0=from_one_coordinate_to_the_next(c0,r0,coordinate_list1[pp[i][0][0]],z)[2]\n",
    "            if index[i][1]==index[i][2]:\n",
    "                p2=from_one_coordinate_to_the_next(c2,r2,coordinate_list1[pp[i][2][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][2]]-x)[2]\n",
    "            else:\n",
    "                p2=from_one_coordinate_to_the_next(c2,r2,coordinate_list1[pp[i][2][0]],x)[2]\n",
    "            if index[i][3]==index[i][4]:\n",
    "                p4=from_one_coordinate_to_the_next(c4,r4,coordinate_list1[pp[i][4][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][4]]-y)[2]\n",
    "            else:\n",
    "                p4=from_one_coordinate_to_the_next(c4,r4,coordinate_list1[pp[i][4][0]],y)[2]\n",
    "            return [distance_between_points(p0,p1),distance_between_points(p2,p3),distance_between_points(p4,p5)]\n",
    "        def derivative(x,y,z):\n",
    "            return [(distance_between_endpoints(x+Epsilen3,y,z)[0]-distance_between_endpoints(x,y,z)[0])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z)[1]-distance_between_endpoints(x,y,z)[1])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z)[2]-distance_between_endpoints(x,y,z)[2])/Epsilen3,(distance_between_endpoints(x,y+Epsilen3,z)[0]-distance_between_endpoints(x,y,z)[0])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z)[1]-distance_between_endpoints(x,y,z)[1])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z)[2]-distance_between_endpoints(x,y,z)[2])/Epsilen3,(distance_between_endpoints(x,y,z+Epsilen3)[0]-distance_between_endpoints(x,y,z)[0])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3)[1]-distance_between_endpoints(x,y,z)[1])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3)[2]-distance_between_endpoints(x,y,z)[2])/Epsilen3]\n",
    "        \n",
    "        initial_guess=[noncolored_systole_boundary_list2[i][1]*l,noncolored_systole_boundary_list2[i][3]*l,noncolored_systole_boundary_list2[i][5]*l]\n",
    "        \n",
    "        solution=mpmath.findroot(derivative, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "        #print(solution)\n",
    "        return (distance_between_endpoints(solution[0],solution[1],solution[2])[0]-path_length[i][0]*l)/Epsilen1+(distance_between_endpoints(solution[0],solution[1],solution[2])[1]-path_length[i][1]*l)/Epsilen1+(distance_between_endpoints(solution[0],solution[1],solution[2])[2]-path_length[i][2]*l)/Epsilen1\n",
    "    if n==4:\n",
    "        def distance_between_endpoints(x,y,z,w):\n",
    "            [c0,r0]=get_geodesic_from_two_points(coordinate_list1[pp[i][0][0]],coordinate_list1[pp[i][0][1]])\n",
    "            [c1,r1]=get_geodesic_from_two_points(coordinate_list1[pp[i][1][0]],coordinate_list1[pp[i][1][1]])\n",
    "            [c2,r2]=get_geodesic_from_two_points(coordinate_list1[pp[i][2][0]],coordinate_list1[pp[i][2][1]])\n",
    "            [c3,r3]=get_geodesic_from_two_points(coordinate_list1[pp[i][3][0]],coordinate_list1[pp[i][3][1]])\n",
    "            [c4,r4]=get_geodesic_from_two_points(coordinate_list1[pp[i][4][0]],coordinate_list1[pp[i][4][1]])\n",
    "            [c5,r5]=get_geodesic_from_two_points(coordinate_list1[pp[i][5][0]],coordinate_list1[pp[i][5][1]])\n",
    "            [c6,r6]=get_geodesic_from_two_points(coordinate_list1[pp[i][6][0]],coordinate_list1[pp[i][6][1]])\n",
    "            [c7,r7]=get_geodesic_from_two_points(coordinate_list1[pp[i][7][0]],coordinate_list1[pp[i][7][1]])\n",
    "            p1=from_one_coordinate_to_the_next(c1,r1,coordinate_list1[pp[i][1][0]],x)[2]\n",
    "            p3=from_one_coordinate_to_the_next(c3,r3,coordinate_list1[pp[i][3][0]],y)[2]\n",
    "            p5=from_one_coordinate_to_the_next(c5,r5,coordinate_list1[pp[i][5][0]],z)[2]\n",
    "            p7=from_one_coordinate_to_the_next(c7,r7,coordinate_list1[pp[i][7][0]],w)[2]\n",
    "            if index[i][7]==index[i][0]:\n",
    "                p0=from_one_coordinate_to_the_next(c0,r0,coordinate_list1[pp[i][0][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][0]]-w)[2]\n",
    "            else:\n",
    "                p0=from_one_coordinate_to_the_next(c0,r0,coordinate_list1[pp[i][0][0]],w)[2]\n",
    "            if index[i][1]==index[i][2]:\n",
    "                p2=from_one_coordinate_to_the_next(c2,r2,coordinate_list1[pp[i][2][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][2]]-x)[2]\n",
    "            else:\n",
    "                p2=from_one_coordinate_to_the_next(c2,r2,coordinate_list1[pp[i][2][0]],x)[2]\n",
    "            if index[i][3]==index[i][4]:\n",
    "                p4=from_one_coordinate_to_the_next(c4,r4,coordinate_list1[pp[i][4][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][4]]-y)[2]\n",
    "            else:\n",
    "                p4=from_one_coordinate_to_the_next(c4,r4,coordinate_list1[pp[i][4][0]],y)[2]\n",
    "            if index[i][5]==index[i][6]:\n",
    "                p6=from_one_coordinate_to_the_next(c6,r6,coordinate_list1[pp[i][6][0]],new_length_list1[k,noncolored_systole_boundary_list4[i][6]]-z)[2]\n",
    "            else:\n",
    "                p6=from_one_coordinate_to_the_next(c6,r6,coordinate_list1[pp[i][6][0]],z)[2]\n",
    "            return [distance_between_points(p0,p1),distance_between_points(p2,p3),distance_between_points(p4,p5),distance_between_points(p6,p7)]\n",
    "        def derivative(x,y,z,w):\n",
    "            return [(distance_between_endpoints(x+Epsilen3,y,z,w)[0]-distance_between_endpoints(x,y,z,w)[0])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z,w)[1]-distance_between_endpoints(x,y,z,w)[1])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z,w)[2]-distance_between_endpoints(x,y,z,w)[2])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z,w)[3]-distance_between_endpoints(x,y,z,w)[3])/Epsilen3,(distance_between_endpoints(x,y+Epsilen3,z,w)[0]-distance_between_endpoints(x,y,z,w)[0])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z,w)[1]-distance_between_endpoints(x,y,z,w)[1])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z,w)[2]-distance_between_endpoints(x,y,z,w)[2])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z,w)[3]-distance_between_endpoints(x,y,z,w)[3])/Epsilen3,(distance_between_endpoints(x,y,z+Epsilen3,w)[0]-distance_between_endpoints(x,y,z,w)[0])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3,w)[1]-distance_between_endpoints(x,y,z,w)[1])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3,w)[2]-distance_between_endpoints(x,y,z,w)[2])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3,w)[3]-distance_between_endpoints(x,y,z,w)[3])/Epsilen3,(distance_between_endpoints(x,y,z,w+Epsilen3)[0]-distance_between_endpoints(x,y,z,w)[0])/Epsilen3+(distance_between_endpoints(x,y,z,w+Epsilen3)[1]-distance_between_endpoints(x,y,z,w)[1])/Epsilen3+(distance_between_endpoints(x,y,z,w+Epsilen3)[2]-distance_between_endpoints(x,y,z,w)[2])/Epsilen3+(distance_between_endpoints(x,y,z,w+Epsilen3)[3]-distance_between_endpoints(x,y,z,w)[3])/Epsilen3]\n",
    "        \n",
    "        #initial_guess=[noncolored_systole_boundary_list2[i][1],noncolored_systole_boundary_list2[i][3],noncolored_systole_boundary_list2[i][5],noncolored_systole_boundary_list2[i][7]]\n",
    "        initial_guess=[noncolored_systole_boundary_list2[i][1]*l,noncolored_systole_boundary_list2[i][3]*l,noncolored_systole_boundary_list2[i][5]*l,noncolored_systole_boundary_list2[i][7]*l]\n",
    "        solution=mpmath.findroot(derivative, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "        #print(solution)\n",
    "        return (distance_between_endpoints(solution[0],solution[1],solution[2],solution[3])[0]-path_length[i][0]*l)/Epsilen1+(distance_between_endpoints(solution[0],solution[1],solution[2],solution[3])[1]-path_length[i][1]*l)/Epsilen1+(distance_between_endpoints(solution[0],solution[1],solution[2],solution[3])[2]-path_length[i][2]*l)/Epsilen1+(distance_between_endpoints(solution[0],solution[1],solution[2],solution[3])[3]-path_length[i][3]*l)/Epsilen1\n",
    "\n",
    "grad22=np.zeros((len(all_direction),int(m1-m3)))\n",
    "\n",
    "for i in range(int(m1-m3)):\n",
    "    for d in range(len(all_direction)):  \n",
    "        print(i,d)\n",
    "        grad22[d][i]=differential_of_systole_along_direction(all_direction[d],i)\n",
    "        print(grad22[d][i])\n",
    "        print(\"------------------------\")\n",
    "print(grad22) \n",
    "\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "500f68b8-a9b8-4794-b143-523d2f7d9d93",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 1\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "0 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 4\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "0 5\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 6\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 9\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 10\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 17\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 18\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 21\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "0 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 24\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "0 25\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 26\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 27\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "0 29\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "0 30\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "0 31\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "0 32\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "1 0\n",
      "2.909845356715714e-28\n",
      "------------------------\n",
      "1 1\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "1 2\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "1 3\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "1 4\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "1 5\n",
      "2.826706917952408e-27\n",
      "------------------------\n",
      "1 6\n",
      "1.371784239594551e-27\n",
      "------------------------\n",
      "1 7\n",
      "6.235382907247958e-29\n",
      "------------------------\n",
      "1 8\n",
      "8.313843876330612e-29\n",
      "------------------------\n",
      "1 9\n",
      "2.9098453567157142e-27\n",
      "------------------------\n",
      "1 10\n",
      "1.0807997039229796e-26\n",
      "------------------------\n",
      "1 11\n",
      "7.2746133917892855e-28\n",
      "------------------------\n",
      "1 12\n",
      "3.4294605989863774e-28\n",
      "------------------------\n",
      "1 13\n",
      "4.6557525707451426e-27\n",
      "------------------------\n",
      "1 14\n",
      "3.325537550532245e-28\n",
      "------------------------\n",
      "1 15\n",
      "2.4941531628991833e-28\n",
      "------------------------\n",
      "1 16\n",
      "2.6188608210441426e-27\n",
      "------------------------\n",
      "1 17\n",
      "4.5726141319818366e-27\n",
      "------------------------\n",
      "1 18\n",
      "1.0392304845413265e-27\n",
      "------------------------\n",
      "1 19\n",
      "2.4941531628991833e-28\n",
      "------------------------\n",
      "1 20\n",
      "3.325537550532245e-28\n",
      "------------------------\n",
      "1 21\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "1 22\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "1 23\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "1 24\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "1 25\n",
      "9.353074360871939e-28\n",
      "------------------------\n",
      "1 26\n",
      "1.2470765814495918e-27\n",
      "------------------------\n",
      "1 27\n",
      "1.0911920087683927e-26\n",
      "------------------------\n",
      "1 28\n",
      "5.144190898479566e-27\n",
      "------------------------\n",
      "1 29\n",
      "1.9329687012468672e-27\n",
      "------------------------\n",
      "1 30\n",
      "2.5772916016624896e-27\n",
      "------------------------\n",
      "1 31\n",
      "1.8706148721743876e-28\n",
      "------------------------\n",
      "1 32\n",
      "2.4941531628991833e-28\n",
      "------------------------\n",
      "2 0\n",
      "9.599484522390135e-59\n",
      "------------------------\n",
      "2 1\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "2 2\n",
      "-2.078460969082653e-29\n",
      "------------------------\n",
      "2 3\n",
      "-2.771281292110204e-29\n",
      "------------------------\n",
      "2 4\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "2 5\n",
      "6.379720474545808e-58\n",
      "------------------------\n",
      "2 6\n",
      "1.0955221357877572e-58\n",
      "------------------------\n",
      "2 7\n",
      "2.078460969082653e-29\n",
      "------------------------\n",
      "2 8\n",
      "2.771281292110204e-29\n",
      "------------------------\n",
      "2 9\n",
      "9.598448225277972e-58\n",
      "------------------------\n",
      "2 10\n",
      "1.054530266674856e-56\n",
      "------------------------\n",
      "2 11\n",
      "2.424871130596428e-28\n",
      "------------------------\n",
      "2 12\n",
      "1.1431535329954592e-28\n",
      "------------------------\n",
      "2 13\n",
      "4.461762880297473e-57\n",
      "------------------------\n",
      "2 14\n",
      "9.699484522390134e-59\n",
      "------------------------\n",
      "2 15\n",
      "7.274613391793706e-59\n",
      "------------------------\n",
      "2 16\n",
      "2.5097416201673477e-57\n",
      "------------------------\n",
      "2 17\n",
      "5.525242076144764e-57\n",
      "------------------------\n",
      "2 18\n",
      "5.629165124599294e-58\n",
      "------------------------\n",
      "2 19\n",
      "3.1176914536284e-59\n",
      "------------------------\n",
      "2 20\n",
      "-1.3856406460506817e-59\n",
      "------------------------\n",
      "2 21\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "2 22\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "2 23\n",
      "-1.385640646055102e-28\n",
      "------------------------\n",
      "2 24\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "2 25\n",
      "-2.078460969082653e-29\n",
      "------------------------\n",
      "2 26\n",
      "-2.771281292110204e-29\n",
      "------------------------\n",
      "2 27\n",
      "-2.424871130596428e-28\n",
      "------------------------\n",
      "2 28\n",
      "-1.1431535329954592e-28\n",
      "------------------------\n",
      "2 29\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "2 30\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "2 31\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "2 32\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "3 0\n",
      "1.9398969044771427e-28\n",
      "------------------------\n",
      "3 1\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "3 2\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "3 3\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "3 4\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "3 5\n",
      "1.884471278634939e-27\n",
      "------------------------\n",
      "3 6\n",
      "9.145228263963674e-28\n",
      "------------------------\n",
      "3 7\n",
      "6.235382907247958e-29\n",
      "------------------------\n",
      "3 8\n",
      "8.313843876330612e-29\n",
      "------------------------\n",
      "3 9\n",
      "1.9398969044771426e-27\n",
      "------------------------\n",
      "3 10\n",
      "7.20533135948653e-27\n",
      "------------------------\n",
      "3 11\n",
      "7.2746133917892855e-28\n",
      "------------------------\n",
      "3 12\n",
      "3.4294605989863774e-28\n",
      "------------------------\n",
      "3 13\n",
      "3.1038350471634284e-27\n",
      "------------------------\n",
      "3 14\n",
      "2.2170250336881633e-28\n",
      "------------------------\n",
      "3 15\n",
      "1.6627687752661225e-28\n",
      "------------------------\n",
      "3 16\n",
      "1.7459072140294284e-27\n",
      "------------------------\n",
      "3 17\n",
      "3.0484094213212243e-27\n",
      "------------------------\n",
      "3 18\n",
      "6.928203230275509e-28\n",
      "------------------------\n",
      "3 19\n",
      "1.6627687752661225e-28\n",
      "------------------------\n",
      "3 20\n",
      "2.2170250336881633e-28\n",
      "------------------------\n",
      "3 21\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "3 22\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "3 23\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "3 24\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "3 25\n",
      "6.027536810339693e-28\n",
      "------------------------\n",
      "3 26\n",
      "8.0367157471195915e-28\n",
      "------------------------\n",
      "3 27\n",
      "7.032126278729642e-27\n",
      "------------------------\n",
      "3 28\n",
      "3.315145245686831e-27\n",
      "------------------------\n",
      "3 29\n",
      "1.2678611911404183e-27\n",
      "------------------------\n",
      "3 30\n",
      "1.6904815881872243e-27\n",
      "------------------------\n",
      "3 31\n",
      "1.8706148721743876e-28\n",
      "------------------------\n",
      "3 32\n",
      "2.4941531628991833e-28\n",
      "------------------------\n",
      "4 0\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 1\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 2\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 3\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 4\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 5\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 6\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 7\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 8\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 9\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 10\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 11\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "4 12\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "4 13\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 14\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 15\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 16\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 17\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 18\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 19\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 20\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 21\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 22\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 23\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 24\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 25\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 26\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "4 27\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "4 28\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "4 29\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "4 30\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "4 31\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "4 32\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "5 0\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 1\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 2\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "5 3\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "5 4\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 5\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 6\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 7\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 8\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 9\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 10\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 11\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "5 12\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "5 13\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 14\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 15\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 16\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 17\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 18\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 19\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 20\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 21\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 22\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "5 23\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "5 24\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 25\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 26\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 27\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "5 28\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "5 29\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 30\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 31\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "5 32\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 0\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 1\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 2\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 3\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 4\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 5\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 6\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 7\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 8\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 9\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 10\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 11\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "6 12\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "6 13\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 14\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 15\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 16\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 17\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 18\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 19\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 20\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 21\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 22\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 23\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 24\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 25\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 26\n",
      "5.893783997977429e-71\n",
      "------------------------\n",
      "6 27\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "6 28\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "6 29\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "6 30\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "6 31\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "6 32\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "7 0\n",
      "-9.699484522385714e-29\n",
      "------------------------\n",
      "7 1\n",
      "-2.078460969082653e-29\n",
      "------------------------\n",
      "7 2\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "7 3\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "7 4\n",
      "-8.660254037844387e-29\n",
      "------------------------\n",
      "7 5\n",
      "-9.422356393174694e-28\n",
      "------------------------\n",
      "7 6\n",
      "-4.572614131981837e-28\n",
      "------------------------\n",
      "7 7\n",
      "-2.078460969082653e-29\n",
      "------------------------\n",
      "7 8\n",
      "-2.771281292110204e-29\n",
      "------------------------\n",
      "7 9\n",
      "-9.699484522385713e-28\n",
      "------------------------\n",
      "7 10\n",
      "-3.602665679743265e-27\n",
      "------------------------\n",
      "7 11\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "7 12\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "7 13\n",
      "-1.5519175235817142e-27\n",
      "------------------------\n",
      "7 14\n",
      "-1.1085125168440816e-28\n",
      "------------------------\n",
      "7 15\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "7 16\n",
      "-8.729536070147142e-28\n",
      "------------------------\n",
      "7 17\n",
      "-1.5242047106606121e-27\n",
      "------------------------\n",
      "7 18\n",
      "-3.4641016151377547e-28\n",
      "------------------------\n",
      "7 19\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "7 20\n",
      "-1.1085125168440816e-28\n",
      "------------------------\n",
      "7 21\n",
      "-3.1176914536239795e-28\n",
      "------------------------\n",
      "7 22\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "7 23\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "7 24\n",
      "-1.299038105676658e-27\n",
      "------------------------\n",
      "7 25\n",
      "-3.1176914536239795e-28\n",
      "------------------------\n",
      "7 26\n",
      "-4.156921938165306e-28\n",
      "------------------------\n",
      "7 27\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "7 28\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "7 29\n",
      "-6.858921197972755e-28\n",
      "------------------------\n",
      "7 30\n",
      "-9.145228263963674e-28\n",
      "------------------------\n",
      "7 31\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "7 32\n",
      "-1.385640646055102e-28\n",
      "------------------------\n",
      "8 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 4\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "8 5\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 6\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 7\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "8 8\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "8 9\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 10\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 11\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "8 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 17\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "8 18\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "8 19\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "8 20\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "8 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 24\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 25\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 26\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 27\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "8 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 5\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 6\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 9\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 10\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 17\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "9 18\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "9 19\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "9 20\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "9 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 24\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "9 25\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "9 26\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "9 27\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "9 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "9 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 4\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "10 5\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 6\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 7\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "10 8\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "10 9\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 10\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 11\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "10 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 17\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "10 18\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "10 19\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "10 20\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "10 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 24\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 25\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 26\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 27\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "10 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 5\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 6\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 9\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 10\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 17\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "11 18\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "11 19\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "11 20\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "11 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 24\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "11 25\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "11 26\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "11 27\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "11 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "11 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 4\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "12 5\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "12 6\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "12 7\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "12 8\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "12 9\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "12 10\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "12 11\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "12 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 17\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 18\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 24\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 25\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 26\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 27\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "12 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 5\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "13 6\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "13 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 9\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "13 10\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "13 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 17\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 18\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 24\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "13 25\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "13 26\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "13 27\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "13 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "13 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 4\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "14 5\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "14 6\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "14 7\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "14 8\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "14 9\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "14 10\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "14 11\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "14 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 17\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 18\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 24\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 25\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 26\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 27\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "14 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 5\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "15 6\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "15 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 9\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "15 10\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "15 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 13\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 17\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 18\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 24\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "15 25\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "15 26\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "15 27\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "15 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "15 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 5\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 6\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 9\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "16 10\n",
      "-10.392304845413264\n",
      "------------------------\n",
      "16 11\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "16 12\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "16 13\n",
      "-10.392304845413264\n",
      "------------------------\n",
      "16 14\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "16 15\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "16 16\n",
      "-10.392304845413264\n",
      "------------------------\n",
      "16 17\n",
      "-10.392304845413264\n",
      "------------------------\n",
      "16 18\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "16 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 24\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 25\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 26\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 27\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 28\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "16 31\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "16 32\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "17 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 5\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 6\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 9\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "17 10\n",
      "10.392304845413264\n",
      "------------------------\n",
      "17 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 13\n",
      "10.392304845413264\n",
      "------------------------\n",
      "17 14\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "17 15\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "17 16\n",
      "10.392304845413264\n",
      "------------------------\n",
      "17 17\n",
      "10.392304845413264\n",
      "------------------------\n",
      "17 18\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "17 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 22\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 23\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 24\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 25\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 26\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 27\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "17 28\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "17 29\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "17 30\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "17 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "17 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "18 0\n",
      "-3.3948195828349996e-28\n",
      "------------------------\n",
      "18 1\n",
      "-7.274613391789285e-29\n",
      "------------------------\n",
      "18 2\n",
      "-1.0392304845413265e-29\n",
      "------------------------\n",
      "18 3\n",
      "1.385640646055102e-29\n",
      "------------------------\n",
      "18 4\n",
      "-3.0310889132455355e-28\n",
      "------------------------\n",
      "18 5\n",
      "-3.2978247376111426e-27\n",
      "------------------------\n",
      "18 6\n",
      "-1.6004149461936427e-27\n",
      "------------------------\n",
      "18 7\n",
      "-7.274613391789285e-29\n",
      "------------------------\n",
      "18 8\n",
      "-9.699484522385714e-29\n",
      "------------------------\n",
      "18 9\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "18 10\n",
      "10.392304845413264\n",
      "------------------------\n",
      "18 11\n",
      "-9.526279441628827e-28\n",
      "------------------------\n",
      "18 12\n",
      "-5.040267850025433e-28\n",
      "------------------------\n",
      "18 13\n",
      "10.392304845413264\n",
      "------------------------\n",
      "18 14\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "18 15\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "18 16\n",
      "10.392304845413264\n",
      "------------------------\n",
      "18 17\n",
      "10.392304845413264\n",
      "------------------------\n",
      "18 18\n",
      "3.4641016151377544\n",
      "------------------------\n",
      "18 19\n",
      "-2.909845356715714e-28\n",
      "------------------------\n",
      "18 20\n",
      "-3.8797938089542855e-28\n",
      "------------------------\n",
      "18 21\n",
      "-1.0911920087683927e-27\n",
      "------------------------\n",
      "18 22\n",
      "-1.964145615783107e-27\n",
      "------------------------\n",
      "18 23\n",
      "-2.6188608210441426e-27\n",
      "------------------------\n",
      "18 24\n",
      "-4.546633369868303e-27\n",
      "------------------------\n",
      "18 25\n",
      "-1.0911920087683927e-27\n",
      "------------------------\n",
      "18 26\n",
      "-1.4549226783578571e-27\n",
      "------------------------\n",
      "18 27\n",
      "-1.2730573435631249e-26\n",
      "------------------------\n",
      "18 28\n",
      "-6.0015560482261604e-27\n",
      "------------------------\n",
      "18 29\n",
      "-2.400622419290464e-27\n",
      "------------------------\n",
      "18 30\n",
      "-3.2008298923872855e-27\n",
      "------------------------\n",
      "18 31\n",
      "-3.6373066958946428e-28\n",
      "------------------------\n",
      "18 32\n",
      "-4.849742261192856e-28\n",
      "------------------------\n",
      "19 0\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 5\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 6\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 9\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "19 10\n",
      "-10.392304845413264\n",
      "------------------------\n",
      "19 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 13\n",
      "-10.392304845413264\n",
      "------------------------\n",
      "19 14\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "19 15\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "19 16\n",
      "-10.392304845413264\n",
      "------------------------\n",
      "19 17\n",
      "-10.392304845413264\n",
      "------------------------\n",
      "19 18\n",
      "-3.4641016151377544\n",
      "------------------------\n",
      "19 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 21\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 22\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "19 23\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "19 24\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 25\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 26\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 27\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "19 28\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "19 29\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 30\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "19 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "20 0\n",
      "4.364768035073571e-28\n",
      "------------------------\n",
      "20 1\n",
      "2.0091789367798979e-28\n",
      "------------------------\n",
      "20 2\n",
      "2.0091789367798979e-28\n",
      "------------------------\n",
      "20 3\n",
      "2.3555890982936735e-28\n",
      "------------------------\n",
      "20 4\n",
      "9.8726896031426e-28\n",
      "------------------------\n",
      "20 5\n",
      "4.434050067376326e-27\n",
      "------------------------\n",
      "20 6\n",
      "2.1823840175367855e-27\n",
      "------------------------\n",
      "20 7\n",
      "2.7019992598074487e-28\n",
      "------------------------\n",
      "20 8\n",
      "3.8797938089542855e-28\n",
      "------------------------\n",
      "20 9\n",
      "4.745819212738724e-27\n",
      "------------------------\n",
      "20 10\n",
      "1.7736200269505305e-26\n",
      "------------------------\n",
      "20 11\n",
      "3.637306695894643e-27\n",
      "------------------------\n",
      "20 12\n",
      "1.7909405350262192e-27\n",
      "------------------------\n",
      "20 13\n",
      "7.711090195296643e-27\n",
      "------------------------\n",
      "20 14\n",
      "5.542562584220408e-28\n",
      "------------------------\n",
      "20 15\n",
      "4.156921938165306e-28\n",
      "------------------------\n",
      "20 16\n",
      "4.364768035073571e-27\n",
      "------------------------\n",
      "20 17\n",
      "7.621023553303061e-27\n",
      "------------------------\n",
      "20 18\n",
      "1.7320508075688773e-27\n",
      "------------------------\n",
      "20 19\n",
      "4.156921938165306e-28\n",
      "------------------------\n",
      "20 20\n",
      "5.542562584220408e-28\n",
      "------------------------\n",
      "20 21\n",
      "1.3094304105220713e-27\n",
      "------------------------\n",
      "20 22\n",
      "2.2655224563000918e-27\n",
      "------------------------\n",
      "20 23\n",
      "3.0206966084001224e-27\n",
      "------------------------\n",
      "20 24\n",
      "5.455960043841964e-27\n",
      "------------------------\n",
      "20 25\n",
      "1.3094304105220713e-27\n",
      "------------------------\n",
      "20 26\n",
      "1.7459072140294284e-27\n",
      "------------------------\n",
      "20 27\n",
      "1.52766881227575e-26\n",
      "------------------------\n",
      "20 28\n",
      "7.201867257871393e-27\n",
      "------------------------\n",
      "20 29\n",
      "2.9721991857881937e-27\n",
      "------------------------\n",
      "20 30\n",
      "3.962932247717592e-27\n",
      "------------------------\n",
      "20 31\n",
      "9.075946231660918e-28\n",
      "------------------------\n",
      "20 32\n",
      "1.1777945491468366e-27\n",
      "------------------------\n",
      "21 0\n",
      "-4.849742261192857e-29\n",
      "------------------------\n",
      "21 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 5\n",
      "-2.771281292110204e-28\n",
      "------------------------\n",
      "21 6\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "21 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 9\n",
      "-1.0392304845413265e-28\n",
      "------------------------\n",
      "21 10\n",
      "-2.771281292110204e-28\n",
      "------------------------\n",
      "21 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 13\n",
      "-4.849742261192857e-29\n",
      "------------------------\n",
      "21 14\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 15\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 16\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 17\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 18\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 19\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 20\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 21\n",
      "-1.5242047106606122e-28\n",
      "------------------------\n",
      "21 22\n",
      "-1.5242047106606122e-28\n",
      "------------------------\n",
      "21 23\n",
      "-2.3555890982936735e-28\n",
      "------------------------\n",
      "21 24\n",
      "-4.849742261192856e-28\n",
      "------------------------\n",
      "21 25\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "21 26\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "21 27\n",
      "-4.849742261192856e-28\n",
      "------------------------\n",
      "21 28\n",
      "-1.5242047106606122e-28\n",
      "------------------------\n",
      "21 29\n",
      "-1.5242047106606122e-28\n",
      "------------------------\n",
      "21 30\n",
      "-2.3555890982936735e-28\n",
      "------------------------\n",
      "21 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "21 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "22 0\n",
      "3.3598195828352474e-58\n",
      "------------------------\n",
      "22 1\n",
      "-1.0392304845413265e-29\n",
      "------------------------\n",
      "22 2\n",
      "-7.274613391789285e-29\n",
      "------------------------\n",
      "22 3\n",
      "-9.699484522385714e-29\n",
      "------------------------\n",
      "22 4\n",
      "-1.8186533479473214e-28\n",
      "------------------------\n",
      "22 5\n",
      "-2.3555890982936735e-28\n",
      "------------------------\n",
      "22 6\n",
      "-1.5242047106606122e-28\n",
      "------------------------\n",
      "22 7\n",
      "-7.967433714816837e-29\n",
      "------------------------\n",
      "22 8\n",
      "-1.385640646055102e-28\n",
      "------------------------\n",
      "22 9\n",
      "-4.849742261192856e-28\n",
      "------------------------\n",
      "22 10\n",
      "-1.981466123858796e-27\n",
      "------------------------\n",
      "22 11\n",
      "-1.5068842025849233e-27\n",
      "------------------------\n",
      "22 12\n",
      "-8.05403625519528e-28\n",
      "------------------------\n",
      "22 13\n",
      "-9.976612651596733e-28\n",
      "------------------------\n",
      "22 14\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "22 15\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "22 16\n",
      "-9.976612651596733e-28\n",
      "------------------------\n",
      "22 17\n",
      "-1.981466123858796e-27\n",
      "------------------------\n",
      "22 18\n",
      "-4.849742261192856e-28\n",
      "------------------------\n",
      "22 19\n",
      "-1.5242047106606122e-28\n",
      "------------------------\n",
      "22 20\n",
      "-2.3555890982936735e-28\n",
      "------------------------\n",
      "22 21\n",
      "-1.5588457268119898e-28\n",
      "------------------------\n",
      "22 22\n",
      "-3.6373066958946428e-28\n",
      "------------------------\n",
      "22 23\n",
      "-4.849742261192856e-28\n",
      "------------------------\n",
      "22 24\n",
      "-7.880831174438392e-28\n",
      "------------------------\n",
      "22 25\n",
      "-2.2516660498395406e-28\n",
      "------------------------\n",
      "22 26\n",
      "-3.325537550532245e-28\n",
      "------------------------\n",
      "22 27\n",
      "-3.2042939940024234e-27\n",
      "------------------------\n",
      "22 28\n",
      "-1.6056110986163494e-27\n",
      "------------------------\n",
      "22 29\n",
      "-9.249151312417806e-28\n",
      "------------------------\n",
      "22 30\n",
      "-1.2332201749890407e-27\n",
      "------------------------\n",
      "22 31\n",
      "-6.3393059557020915e-28\n",
      "------------------------\n",
      "22 32\n",
      "-8.452407940936121e-28\n",
      "------------------------\n",
      "23 0\n",
      "-2.909845356715714e-28\n",
      "------------------------\n",
      "23 1\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 2\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 3\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 4\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 5\n",
      "-2.5772916016624896e-27\n",
      "------------------------\n",
      "23 6\n",
      "-1.2055073620679386e-27\n",
      "------------------------\n",
      "23 7\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 8\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 9\n",
      "-2.355589098293673e-27\n",
      "------------------------\n",
      "23 10\n",
      "-8.521689973238877e-27\n",
      "------------------------\n",
      "23 11\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 12\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 13\n",
      "-3.491814428058857e-27\n",
      "------------------------\n",
      "23 14\n",
      "-2.3555890982936735e-28\n",
      "------------------------\n",
      "23 15\n",
      "-1.5242047106606122e-28\n",
      "------------------------\n",
      "23 16\n",
      "-1.4549226783578571e-27\n",
      "------------------------\n",
      "23 17\n",
      "-2.2863070659909183e-27\n",
      "------------------------\n",
      "23 18\n",
      "-4.849742261192856e-28\n",
      "------------------------\n",
      "23 19\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "23 20\n",
      "-8.313843876330612e-29\n",
      "------------------------\n",
      "23 21\n",
      "-9.976612651596733e-28\n",
      "------------------------\n",
      "23 22\n",
      "-1.9953225303193467e-27\n",
      "------------------------\n",
      "23 23\n",
      "-2.660430040425796e-27\n",
      "------------------------\n",
      "23 24\n",
      "-4.156921938165306e-27\n",
      "------------------------\n",
      "23 25\n",
      "-9.976612651596733e-28\n",
      "------------------------\n",
      "23 26\n",
      "-1.330215020212898e-27\n",
      "------------------------\n",
      "23 27\n",
      "-1.1639381426862857e-26\n",
      "------------------------\n",
      "23 28\n",
      "-5.487136958378204e-27\n",
      "------------------------\n",
      "23 29\n",
      "-1.9953225303193467e-27\n",
      "------------------------\n",
      "23 30\n",
      "-2.660430040425796e-27\n",
      "------------------------\n",
      "23 31\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "23 32\n",
      "2.4743582965269675e-71\n",
      "------------------------\n",
      "[[ 2.47435830e-71  2.90984536e-28  9.59948452e-59  1.93989690e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -9.69948452e-29\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -3.39481958e-28  2.47435830e-71\n",
      "   4.36476804e-28 -4.84974226e-29  3.35981958e-58 -2.90984536e-28]\n",
      " [ 3.46410162e+00 -3.46410162e+00 -3.46410162e+00  3.46410162e+00\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -2.07846097e-29\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -7.27461339e-29  2.47435830e-71\n",
      "   2.00917894e-28  2.47435830e-71 -1.03923048e-29  2.47435830e-71]\n",
      " [ 2.47435830e-71 -3.46410162e+00 -2.07846097e-29  3.46410162e+00\n",
      "   5.89378400e-71  3.46410162e+00  5.89378400e-71 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -1.03923048e-29  2.47435830e-71\n",
      "   2.00917894e-28  2.47435830e-71 -7.27461339e-29  2.47435830e-71]\n",
      " [ 2.47435830e-71 -3.46410162e+00 -2.77128129e-29  3.46410162e+00\n",
      "   5.89378400e-71  3.46410162e+00  5.89378400e-71 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  1.38564065e-29  2.47435830e-71\n",
      "   2.35558910e-28  2.47435830e-71 -9.69948452e-29  2.47435830e-71]\n",
      " [ 3.46410162e+00 -3.46410162e+00 -3.46410162e+00  3.46410162e+00\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -8.66025404e-29\n",
      "   3.46410162e+00  2.47435830e-71 -3.46410162e+00  2.47435830e-71\n",
      "  -3.46410162e+00  2.47435830e-71  3.46410162e+00  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -3.03108891e-28  2.47435830e-71\n",
      "   9.87268960e-28  2.47435830e-71 -1.81865335e-28  2.47435830e-71]\n",
      " [ 2.47435830e-71  2.82670692e-27  6.37972047e-58  1.88447128e-27\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -9.42235639e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71 -3.29782474e-27  2.47435830e-71\n",
      "   4.43405007e-27 -2.77128129e-28 -2.35558910e-28 -2.57729160e-27]\n",
      " [ 2.47435830e-71  1.37178424e-27  1.09552214e-58  9.14522826e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -4.57261413e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71 -1.60041495e-27  2.47435830e-71\n",
      "   2.18238402e-27 -1.03923048e-28 -1.52420471e-28 -1.20550736e-27]\n",
      " [ 2.47435830e-71  6.23538291e-29  2.07846097e-29  6.23538291e-29\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -2.07846097e-29\n",
      "   3.46410162e+00  2.47435830e-71 -3.46410162e+00  2.47435830e-71\n",
      "  -3.46410162e+00  2.47435830e-71  3.46410162e+00  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -7.27461339e-29  2.47435830e-71\n",
      "   2.70199926e-28  2.47435830e-71 -7.96743371e-29  2.47435830e-71]\n",
      " [ 2.47435830e-71  8.31384388e-29  2.77128129e-29  8.31384388e-29\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -2.77128129e-29\n",
      "   3.46410162e+00  2.47435830e-71 -3.46410162e+00  2.47435830e-71\n",
      "  -3.46410162e+00  2.47435830e-71  3.46410162e+00  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -9.69948452e-29  2.47435830e-71\n",
      "   3.87979381e-28  2.47435830e-71 -1.38564065e-28  2.47435830e-71]\n",
      " [ 2.47435830e-71  2.90984536e-27  9.59844823e-58  1.93989690e-27\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -9.69948452e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   4.74581921e-27 -1.03923048e-28 -4.84974226e-28 -2.35558910e-27]\n",
      " [ 2.47435830e-71  1.08079970e-26  1.05453027e-56  7.20533136e-27\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -3.60266568e-27\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "  -1.03923048e+01  1.03923048e+01  1.03923048e+01 -1.03923048e+01\n",
      "   1.77362003e-26 -2.77128129e-28 -1.98146612e-27 -8.52168997e-27]\n",
      " [ 2.47435830e-71  7.27461339e-28  2.42487113e-28  7.27461339e-28\n",
      "   3.46410162e+00 -3.46410162e+00 -3.46410162e+00  3.46410162e+00\n",
      "   3.46410162e+00  2.47435830e-71 -3.46410162e+00  2.47435830e-71\n",
      "  -3.46410162e+00  2.47435830e-71  3.46410162e+00  2.47435830e-71\n",
      "  -1.03923048e-28  2.47435830e-71 -9.52627944e-28  2.47435830e-71\n",
      "   3.63730670e-27  2.47435830e-71 -1.50688420e-27  2.47435830e-71]\n",
      " [ 2.47435830e-71  3.42946060e-28  1.14315353e-28  3.42946060e-28\n",
      "   3.46410162e+00 -3.46410162e+00 -3.46410162e+00  3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -1.03923048e-28  2.47435830e-71 -5.04026785e-28  2.47435830e-71\n",
      "   1.79094054e-27  2.47435830e-71 -8.05403626e-28  2.47435830e-71]\n",
      " [ 2.47435830e-71  4.65575257e-27  4.46176288e-57  3.10383505e-27\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -1.55191752e-27\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -1.03923048e+01  1.03923048e+01  1.03923048e+01 -1.03923048e+01\n",
      "   7.71109020e-27 -4.84974226e-29 -9.97661265e-28 -3.49181443e-27]\n",
      " [ 2.47435830e-71  3.32553755e-28  9.69948452e-59  2.21702503e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -1.10851252e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   5.54256258e-28  2.47435830e-71 -8.31384388e-29 -2.35558910e-28]\n",
      " [ 2.47435830e-71  2.49415316e-28  7.27461339e-59  1.66276878e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -8.31384388e-29\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   4.15692194e-28  2.47435830e-71 -8.31384388e-29 -1.52420471e-28]\n",
      " [ 2.47435830e-71  2.61886082e-27  2.50974162e-57  1.74590721e-27\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -8.72953607e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -1.03923048e+01  1.03923048e+01  1.03923048e+01 -1.03923048e+01\n",
      "   4.36476804e-27  2.47435830e-71 -9.97661265e-28 -1.45492268e-27]\n",
      " [ 2.47435830e-71  4.57261413e-27  5.52524208e-57  3.04840942e-27\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -1.52420471e-27\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -1.03923048e+01  1.03923048e+01  1.03923048e+01 -1.03923048e+01\n",
      "   7.62102355e-27  2.47435830e-71 -1.98146612e-27 -2.28630707e-27]\n",
      " [ 2.47435830e-71  1.03923048e-27  5.62916512e-58  6.92820323e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -3.46410162e-28\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   1.73205081e-27  2.47435830e-71 -4.84974226e-28 -4.84974226e-28]\n",
      " [ 2.47435830e-71  2.49415316e-28  3.11769145e-59  1.66276878e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -8.31384388e-29\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -2.90984536e-28  2.47435830e-71\n",
      "   4.15692194e-28  2.47435830e-71 -1.52420471e-28 -8.31384388e-29]\n",
      " [ 2.47435830e-71  3.32553755e-28 -1.38564065e-59  2.21702503e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -1.10851252e-28\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -3.87979381e-28  2.47435830e-71\n",
      "   5.54256258e-28  2.47435830e-71 -2.35558910e-28 -8.31384388e-29]\n",
      " [-3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -3.11769145e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -1.09119201e-27  2.47435830e-71\n",
      "   1.30943041e-27 -1.52420471e-28 -1.55884573e-28 -9.97661265e-28]\n",
      " [ 2.47435830e-71  3.46410162e+00 -1.03923048e-28 -3.46410162e+00\n",
      "   5.89378400e-71 -3.46410162e+00  5.89378400e-71  3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -1.96414562e-27 -8.31384388e-29\n",
      "   2.26552246e-27 -1.52420471e-28 -3.63730670e-28 -1.99532253e-27]\n",
      " [ 2.47435830e-71  3.46410162e+00 -1.38564065e-28 -3.46410162e+00\n",
      "   5.89378400e-71 -3.46410162e+00  5.89378400e-71  3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71 -2.61886082e-27 -8.31384388e-29\n",
      "   3.02069661e-27 -2.35558910e-28 -4.84974226e-28 -2.66043004e-27]\n",
      " [-3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -1.29903811e-27\n",
      "   2.47435830e-71 -3.46410162e+00  2.47435830e-71  3.46410162e+00\n",
      "   2.47435830e-71  3.46410162e+00  2.47435830e-71 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71 -4.54663337e-27  2.47435830e-71\n",
      "   5.45596004e-27 -4.84974226e-28 -7.88083117e-28 -4.15692194e-27]\n",
      " [ 2.47435830e-71  9.35307436e-28 -2.07846097e-29  6.02753681e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -3.11769145e-28\n",
      "   2.47435830e-71 -3.46410162e+00  2.47435830e-71  3.46410162e+00\n",
      "   2.47435830e-71  3.46410162e+00  2.47435830e-71 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71 -1.09119201e-27  2.47435830e-71\n",
      "   1.30943041e-27 -8.31384388e-29 -2.25166605e-28 -9.97661265e-28]\n",
      " [ 2.47435830e-71  1.24707658e-27 -2.77128129e-29  8.03671575e-28\n",
      "   5.89378400e-71  5.89378400e-71  5.89378400e-71 -4.15692194e-28\n",
      "   2.47435830e-71 -3.46410162e+00  2.47435830e-71  3.46410162e+00\n",
      "   2.47435830e-71  3.46410162e+00  2.47435830e-71 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71 -1.45492268e-27  2.47435830e-71\n",
      "   1.74590721e-27 -8.31384388e-29 -3.32553755e-28 -1.33021502e-27]\n",
      " [ 2.47435830e-71  1.09119201e-26 -2.42487113e-28  7.03212628e-27\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   2.47435830e-71 -3.46410162e+00  2.47435830e-71  3.46410162e+00\n",
      "   2.47435830e-71  3.46410162e+00  2.47435830e-71 -3.46410162e+00\n",
      "   2.47435830e-71 -1.03923048e-28 -1.27305734e-26 -1.03923048e-28\n",
      "   1.52766881e-26 -4.84974226e-28 -3.20429399e-27 -1.16393814e-26]\n",
      " [ 2.47435830e-71  5.14419090e-27 -1.14315353e-28  3.31514525e-27\n",
      "  -3.46410162e+00  3.46410162e+00  3.46410162e+00 -3.46410162e+00\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71 -1.03923048e-28 -6.00155605e-27 -1.03923048e-28\n",
      "   7.20186726e-27 -1.52420471e-28 -1.60561110e-27 -5.48713696e-27]\n",
      " [-3.46410162e+00  1.93296870e-27  3.46410162e+00  1.26786119e-27\n",
      "   3.46410162e+00  5.89378400e-71 -3.46410162e+00 -6.85892120e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71 -8.31384388e-29 -2.40062242e-27  2.47435830e-71\n",
      "   2.97219919e-27 -1.52420471e-28 -9.24915131e-28 -1.99532253e-27]\n",
      " [-3.46410162e+00  2.57729160e-27  3.46410162e+00  1.69048159e-27\n",
      "   3.46410162e+00  5.89378400e-71 -3.46410162e+00 -9.14522826e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71 -8.31384388e-29 -3.20082989e-27  2.47435830e-71\n",
      "   3.96293225e-27 -2.35558910e-28 -1.23322017e-27 -2.66043004e-27]\n",
      " [ 3.46410162e+00  1.87061487e-28 -3.46410162e+00  1.87061487e-28\n",
      "  -3.46410162e+00  5.89378400e-71  3.46410162e+00 -1.03923048e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -8.31384388e-29  2.47435830e-71 -3.63730670e-28  2.47435830e-71\n",
      "   9.07594623e-28  2.47435830e-71 -6.33930596e-28  2.47435830e-71]\n",
      " [ 3.46410162e+00  2.49415316e-28 -3.46410162e+00  2.49415316e-28\n",
      "  -3.46410162e+00  5.89378400e-71  3.46410162e+00 -1.38564065e-28\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "   2.47435830e-71  2.47435830e-71  2.47435830e-71  2.47435830e-71\n",
      "  -8.31384388e-29  2.47435830e-71 -4.84974226e-28  2.47435830e-71\n",
      "   1.17779455e-27  2.47435830e-71 -8.45240794e-28  2.47435830e-71]]\n"
     ]
    }
   ],
   "source": [
    "def differential_of_systole_along_angle(k,i):\n",
    "    coordinate_list=[]\n",
    "    coordinate_list.append(1j)\n",
    "    theta1 = [ (mpmath.pi)/2 for _ in range(m4)] \n",
    "    Epsilen3=1e-50\n",
    "    theta1[k]=(mpmath.pi)/2+Epsilen4\n",
    "    #角度改变很小会影响最终的结果很多\n",
    "    theta=[(mpmath.pi)/2 for _ in range(4*m4)] \n",
    "    for j in range(m4):\n",
    "        theta[Angles[j][0]]=theta1[j]\n",
    "        theta[Angles[j][1]]=mpmath.pi-theta1[j]\n",
    "        theta[Angles[j][2]]=theta1[j]\n",
    "        theta[Angles[j][3]]=mpmath.pi-theta1[j]\n",
    "    reverse_length_list=list(reversed(new_length_list22[k,:]))\n",
    "    theta[1]=mpmath.pi-theta[1]\n",
    "    M2=mpmath.matrix([[mpmath.cos(mpmath.pi-theta[4*m4-1])+1, -mpmath.exp(reverse_length_list[0])*mpmath.sin(mpmath.pi-theta[4*m4-1])], [mpmath.sin(mpmath.pi-theta[4*m4-1]), mpmath.exp(reverse_length_list[0])*(mpmath.cos(mpmath.pi-theta[4*m4-1])+1)]])\n",
    "    co1=(M2[0,0]*1j+M2[0,1])/(M2[1,0]*1j+M2[1,1])\n",
    "    p1=1j\n",
    "    p2=co1\n",
    "    coordinate_list.append(p2)\n",
    "    for j in range(len(length_list)-2):\n",
    "        if j<len(length_list)-3:\n",
    "            xc=get_geodesic_from_two_points(p1,p2)[0]\n",
    "            rr=get_geodesic_from_two_points(p1,p2)[1]\n",
    "            #[x1,r1]=from_endpoint_to_next_geodesic(xc,r2,p2,theta[4*m4-1-i])\n",
    "            #print(from_one_coordinate_to_the_next(xc,rr,p2,l*reverse_length_list[i+1]))\n",
    "            p3=from_endpoint_to_next(xc,rr,p2,theta[4*m4-j-2],reverse_length_list[j+1])\n",
    "            #p3=from_geodesic_to_next_point(x1,r1,p2,reverse_length_list[i+1],1)\n",
    "            coordinate_list.append(p3)\n",
    "            p1=p2\n",
    "            p2=p3\n",
    "        if j==len(length_list)-3:\n",
    "            xc=get_geodesic_from_two_points(p1,p2)[0]\n",
    "            rr=get_geodesic_from_two_points(p1,p2)[1]\n",
    "            #[x1,r1]=from_endpoint_to_next_geodesic(xc,r2,p2,theta[i])\n",
    "            #print(from_one_coordinate_to_the_next(xc,rr,p2,l*reverse_length_list[i+1]))\n",
    "            #p3=from_geodesic_to_next_point(x1,r1,p2,reverse_length_list[i+1],2)\n",
    "            p3=from_endpoint_to_next(xc,rr,p2,theta[4*m4-j-2],reverse_length_list[j+1])\n",
    "            coordinate_list.append(p3)\n",
    "            p1=p2\n",
    "            p2=p3\n",
    "    coordinate_list1=[]\n",
    "    coordinate_list1.append(1j)\n",
    "    for j in range(len(length_list)-1):\n",
    "        coordinate_list1.append(coordinate_list[len(length_list)-j-1])\n",
    "\n",
    "    n=int(len(noncolored_systole_boundary_list1[i])/2)\n",
    "    if n==1:\n",
    "        def distance_between_endpoints(x):\n",
    "            [c0,r0]=get_geodesic_from_two_points(coordinate_list1[pp[i][0][0]],coordinate_list1[pp[i][0][1]])\n",
    "            [c1,r1]=get_geodesic_from_two_points(coordinate_list1[pp[i][1][0]],coordinate_list1[pp[i][1][1]])\n",
    "            p0=from_endpoint_to_next(c0,r0,coordinate_list1[pp[i][0][0]],theta[pp[i][0][0]-1],x)\n",
    "            p1=from_endpoint_to_next(c1,r1,coordinate_list1[pp[i][1][0]],theta[pp[i][1][0]-1],x)\n",
    "            return distance_between_points(p0,p1)\n",
    "        def derivative(x):\n",
    "            return (distance_between_endpoints(x+Epsilen3)-distance_between_endpoints(x))/Epsilen3\n",
    "        #initial_guess=[(path_length[i][0]/2+((-1)**index([i][0]))*(path_length[i][0]/2-noncolored_systole_boundary_list2[i][1]))*l]\n",
    "        initial_guess=[l]\n",
    "        solution=mpmath.findroot(derivative, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "        return (distance_between_endpoints(solution)-path_length[i][0]*l)/Epsilen4\n",
    "    if n==2:\n",
    "        def distance_between_endpoints(x,y):       \n",
    "            [c0,r0]=get_geodesic_from_two_points(coordinate_list1[pp[i][0][0]],coordinate_list1[pp[i][0][1]])\n",
    "            [c1,r1]=get_geodesic_from_two_points(coordinate_list1[pp[i][1][0]],coordinate_list1[pp[i][1][1]])\n",
    "            [c2,r2]=get_geodesic_from_two_points(coordinate_list1[pp[i][2][0]],coordinate_list1[pp[i][2][1]])\n",
    "            [c3,r3]=get_geodesic_from_two_points(coordinate_list1[pp[i][3][0]],coordinate_list1[pp[i][3][1]])\n",
    "            p1=from_endpoint_to_next(c1,r1,coordinate_list1[pp[i][1][0]],theta[pp[i][1][0]-1],x)\n",
    "            p3=from_endpoint_to_next(c3,r3,coordinate_list1[pp[i][3][0]],theta[pp[i][3][0]-1],y)\n",
    "            \n",
    "            if index[i][3]==index[i][0]:\n",
    "                p0=from_endpoint_to_next(c0,r0,coordinate_list1[pp[i][0][0]],theta[pp[i][0][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][0]]-y)\n",
    "            else:\n",
    "                p0=from_endpoint_to_next(c0,r0,coordinate_list1[pp[i][0][0]],theta[pp[i][0][0]-1],y)\n",
    "            if index[i][1]==index[i][2]:\n",
    "                p2=from_endpoint_to_next(c2,r2,coordinate_list1[pp[i][2][0]],theta[pp[i][2][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][2]]-x)\n",
    "            else:\n",
    "                p2=from_endpoint_to_next(c2,r2,coordinate_list1[pp[i][2][0]],theta[pp[i][2][0]-1],x)\n",
    "            return [distance_between_points(p0,p1),distance_between_points(p2,p3)]\n",
    "        def derivative(x,y):\n",
    "            return [(distance_between_endpoints(x+Epsilen3,y)[0]-distance_between_endpoints(x,y)[0])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y)[1]-distance_between_endpoints(x,y)[1])/Epsilen3,(distance_between_endpoints(x,y+Epsilen3)[0]-distance_between_endpoints(x,y)[0])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3)[1]-distance_between_endpoints(x,y)[1])/Epsilen3]\n",
    "        initial_guess=[l,l]\n",
    "        solution=mpmath.findroot(derivative, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "        return (distance_between_endpoints(solution[0],solution[1])[0]-path_length[i][0]*l)/Epsilen4+(distance_between_endpoints(solution[0],solution[1])[1]-path_length[i][1]*l)/Epsilen4\n",
    "\n",
    "    if n==3:\n",
    "        def distance_between_endpoints(x,y,z):\n",
    "            [c0,r0]=get_geodesic_from_two_points(coordinate_list1[pp[i][0][0]],coordinate_list1[pp[i][0][1]])\n",
    "            [c1,r1]=get_geodesic_from_two_points(coordinate_list1[pp[i][1][0]],coordinate_list1[pp[i][1][1]])\n",
    "            [c2,r2]=get_geodesic_from_two_points(coordinate_list1[pp[i][2][0]],coordinate_list1[pp[i][2][1]])\n",
    "            [c3,r3]=get_geodesic_from_two_points(coordinate_list1[pp[i][3][0]],coordinate_list1[pp[i][3][1]])\n",
    "            [c4,r4]=get_geodesic_from_two_points(coordinate_list1[pp[i][4][0]],coordinate_list1[pp[i][4][1]])\n",
    "            [c5,r5]=get_geodesic_from_two_points(coordinate_list1[pp[i][5][0]],coordinate_list1[pp[i][5][1]])\n",
    "\n",
    "            p1=from_endpoint_to_next(c1,r1,coordinate_list1[pp[i][1][0]],theta[pp[i][1][0]-1],x)\n",
    "            p3=from_endpoint_to_next(c3,r3,coordinate_list1[pp[i][3][0]],theta[pp[i][3][0]-1],y)\n",
    "            p5=from_endpoint_to_next(c5,r5,coordinate_list1[pp[i][5][0]],theta[pp[i][5][0]-1],z)\n",
    "\n",
    "            if index[i][5]==index[i][0]:\n",
    "                p0=from_endpoint_to_next(c0,r0,coordinate_list1[pp[i][0][0]],theta[pp[i][0][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][0]]-z)\n",
    "            else:\n",
    "                p0=from_endpoint_to_next(c0,r0,coordinate_list1[pp[i][0][0]],theta[pp[i][0][0]-1],z)\n",
    "            if index[i][1]==index[i][2]:\n",
    "                p2=from_endpoint_to_next(c2,r2,coordinate_list1[pp[i][2][0]],theta[pp[i][2][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][2]]-x)\n",
    "            else:\n",
    "                p2=from_endpoint_to_next(c2,r2,coordinate_list1[pp[i][2][0]],theta[pp[i][2][0]-1],x)\n",
    "            if index[i][3]==index[i][4]:\n",
    "                p4=from_endpoint_to_next(c4,r4,coordinate_list1[pp[i][4][0]],theta[pp[i][4][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][4]]-y)\n",
    "            else:\n",
    "                p4=from_endpoint_to_next(c4,r4,coordinate_list1[pp[i][4][0]],theta[pp[i][4][0]-1],y)\n",
    "            return [distance_between_points(p0,p1),distance_between_points(p2,p3),distance_between_points(p4,p5)]\n",
    "        def derivative(x,y,z):\n",
    "            return [(distance_between_endpoints(x+Epsilen3,y,z)[0]-distance_between_endpoints(x,y,z)[0])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z)[1]-distance_between_endpoints(x,y,z)[1])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z)[2]-distance_between_endpoints(x,y,z)[2])/Epsilen3,(distance_between_endpoints(x,y+Epsilen3,z)[0]-distance_between_endpoints(x,y,z)[0])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z)[1]-distance_between_endpoints(x,y,z)[1])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z)[2]-distance_between_endpoints(x,y,z)[2])/Epsilen3,(distance_between_endpoints(x,y,z+Epsilen3)[0]-distance_between_endpoints(x,y,z)[0])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3)[1]-distance_between_endpoints(x,y,z)[1])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3)[2]-distance_between_endpoints(x,y,z)[2])/Epsilen3]\n",
    "        \n",
    "        initial_guess=[noncolored_systole_boundary_list2[i][1]*l,noncolored_systole_boundary_list2[i][3]*l,noncolored_systole_boundary_list2[i][5]*l]\n",
    "        \n",
    "        solution=mpmath.findroot(derivative, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "        #print(solution)\n",
    "        return (distance_between_endpoints(solution[0],solution[1],solution[2])[0]-path_length[i][0]*l)/Epsilen4+(distance_between_endpoints(solution[0],solution[1],solution[2])[1]-path_length[i][1]*l)/Epsilen4+(distance_between_endpoints(solution[0],solution[1],solution[2])[2]-path_length[i][2]*l)/Epsilen4\n",
    "    if n==4:\n",
    "        def distance_between_endpoints(x,y,z,w):\n",
    "            [c0,r0]=get_geodesic_from_two_points(coordinate_list1[pp[i][0][0]],coordinate_list1[pp[i][0][1]])\n",
    "            [c1,r1]=get_geodesic_from_two_points(coordinate_list1[pp[i][1][0]],coordinate_list1[pp[i][1][1]])\n",
    "            [c2,r2]=get_geodesic_from_two_points(coordinate_list1[pp[i][2][0]],coordinate_list1[pp[i][2][1]])\n",
    "            [c3,r3]=get_geodesic_from_two_points(coordinate_list1[pp[i][3][0]],coordinate_list1[pp[i][3][1]])\n",
    "            [c4,r4]=get_geodesic_from_two_points(coordinate_list1[pp[i][4][0]],coordinate_list1[pp[i][4][1]])\n",
    "            [c5,r5]=get_geodesic_from_two_points(coordinate_list1[pp[i][5][0]],coordinate_list1[pp[i][5][1]])\n",
    "            [c6,r6]=get_geodesic_from_two_points(coordinate_list1[pp[i][6][0]],coordinate_list1[pp[i][6][1]])\n",
    "            [c7,r7]=get_geodesic_from_two_points(coordinate_list1[pp[i][7][0]],coordinate_list1[pp[i][7][1]])\n",
    "            p1=from_endpoint_to_next(c1,r1,coordinate_list1[pp[i][1][0]],theta[pp[i][1][0]-1],x)\n",
    "            p3=from_endpoint_to_next(c3,r3,coordinate_list1[pp[i][3][0]],theta[pp[i][3][0]-1],y)\n",
    "            p5=from_endpoint_to_next(c5,r5,coordinate_list1[pp[i][5][0]],theta[pp[i][5][0]-1],z)\n",
    "            p7=from_endpoint_to_next(c7,r7,coordinate_list1[pp[i][7][0]],theta[pp[i][7][0]-1],w)\n",
    "            if index[i][7]==index[i][0]:\n",
    "                p0=from_endpoint_to_next(c0,r0,coordinate_list1[pp[i][0][0]],theta[pp[i][0][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][0]]-w)\n",
    "            else:\n",
    "                p0=from_endpoint_to_next(c0,r0,coordinate_list1[pp[i][0][0]],theta[pp[i][0][0]-1],w)\n",
    "            if index[i][1]==index[i][2]:\n",
    "                p2=from_endpoint_to_next(c2,r2,coordinate_list1[pp[i][2][0]],theta[pp[i][2][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][2]]-x)\n",
    "            else:\n",
    "                p2=from_endpoint_to_next(c2,r2,coordinate_list1[pp[i][2][0]],theta[pp[i][2][0]-1],x)\n",
    "            if index[i][3]==index[i][4]:\n",
    "                p4=from_endpoint_to_next(c4,r4,coordinate_list1[pp[i][4][0]],theta[pp[i][4][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][4]]-y)\n",
    "            else:\n",
    "                p4=from_endpoint_to_next(c4,r4,coordinate_list1[pp[i][4][0]],theta[pp[i][4][0]-1],y)\n",
    "            if index[i][5]==index[i][6]:\n",
    "                p6=from_endpoint_to_next(c6,r6,coordinate_list1[pp[i][6][0]],theta[pp[i][6][0]-1],new_length_list22[k,noncolored_systole_boundary_list4[i][6]]-z)\n",
    "            else:\n",
    "                p6=from_endpoint_to_next(c6,r6,coordinate_list1[pp[i][6][0]],theta[pp[i][6][0]-1],z)\n",
    "            return [distance_between_points(p0,p1),distance_between_points(p2,p3),distance_between_points(p4,p5),distance_between_points(p6,p7)]\n",
    "        def derivative(x,y,z,w):\n",
    "            return [(distance_between_endpoints(x+Epsilen3,y,z,w)[0]-distance_between_endpoints(x,y,z,w)[0])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z,w)[1]-distance_between_endpoints(x,y,z,w)[1])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z,w)[2]-distance_between_endpoints(x,y,z,w)[2])/Epsilen3+(distance_between_endpoints(x+Epsilen3,y,z,w)[3]-distance_between_endpoints(x,y,z,w)[3])/Epsilen3,(distance_between_endpoints(x,y+Epsilen3,z,w)[0]-distance_between_endpoints(x,y,z,w)[0])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z,w)[1]-distance_between_endpoints(x,y,z,w)[1])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z,w)[2]-distance_between_endpoints(x,y,z,w)[2])/Epsilen3+(distance_between_endpoints(x,y+Epsilen3,z,w)[3]-distance_between_endpoints(x,y,z,w)[3])/Epsilen3,(distance_between_endpoints(x,y,z+Epsilen3,w)[0]-distance_between_endpoints(x,y,z,w)[0])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3,w)[1]-distance_between_endpoints(x,y,z,w)[1])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3,w)[2]-distance_between_endpoints(x,y,z,w)[2])/Epsilen3+(distance_between_endpoints(x,y,z+Epsilen3,w)[3]-distance_between_endpoints(x,y,z,w)[3])/Epsilen3,(distance_between_endpoints(x,y,z,w+Epsilen3)[0]-distance_between_endpoints(x,y,z,w)[0])/Epsilen3+(distance_between_endpoints(x,y,z,w+Epsilen3)[1]-distance_between_endpoints(x,y,z,w)[1])/Epsilen3+(distance_between_endpoints(x,y,z,w+Epsilen3)[2]-distance_between_endpoints(x,y,z,w)[2])/Epsilen3+(distance_between_endpoints(x,y,z,w+Epsilen3)[3]-distance_between_endpoints(x,y,z,w)[3])/Epsilen3]\n",
    "        \n",
    "        #initial_guess=[noncolored_systole_boundary_list2[i][1],noncolored_systole_boundary_list2[i][3],noncolored_systole_boundary_list2[i][5],noncolored_systole_boundary_list2[i][7]]\n",
    "        initial_guess=[noncolored_systole_boundary_list2[i][1]*l,noncolored_systole_boundary_list2[i][3]*l,noncolored_systole_boundary_list2[i][5]*l,noncolored_systole_boundary_list2[i][7]*l]\n",
    "        solution=mpmath.findroot(derivative, initial_guess, tol=tolerance,maxsteps=max_steps)\n",
    "        #print(solution)\n",
    "        return (distance_between_endpoints(solution[0],solution[1],solution[2],solution[3])[0]-path_length[i][0]*l)/Epsilen4+(distance_between_endpoints(solution[0],solution[1],solution[2],solution[3])[1]-path_length[i][1]*l)/Epsilen4+(distance_between_endpoints(solution[0],solution[1],solution[2],solution[3])[2]-path_length[i][2]*l)/Epsilen4+(distance_between_endpoints(solution[0],solution[1],solution[2],solution[3])[3]-path_length[i][3]*l)/Epsilen4\n",
    "\n",
    "#print(differential_of_systole_along_angle(0,4))\n",
    "grad4=np.zeros((m4,int(m1-m3)))\n",
    "for i in range(int(m1-m3)):\n",
    "    for d in range(m4):  \n",
    "        print(i,d)\n",
    "        grad4[d][i]=differential_of_systole_along_angle(d,i)\n",
    "        print(grad4[d][i])\n",
    "        print(\"------------------------\")    \n",
    "print(grad4) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1c15f165-94d2-46a2-95d8-574e44100f11",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "04259abc-518d-4654-a01e-6a3f3c2cbf98",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''for ll in range(len(all_direction)):  \n",
    "    for i in range(int(m1-m3)):\n",
    "        if abs(grad2[ll][i]-grad2_method2[ll][i])>0.001:\n",
    "            print(ll,i)\n",
    "            print(grad2[ll][i]-grad2_method2[ll][i])\n",
    "            print(grad2[ll][i])\n",
    "            print(grad2_method2[ll][i])\n",
    "            print(\"-------------------------\")'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "520e8c81-1101-4f6c-9a66-3136b95af77b",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''for ll in range(len(all_direction)):  \n",
    "    print(ll)\n",
    "    print(grad2_method2[ll][18])\n",
    "    print(\"----------------------\")'''"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "653aebb6-579a-44f3-851c-85d00b4d0def",
   "metadata": {},
   "source": [
    "### Compute the  rank of differential matrix under some tolerance\n",
    "\n",
    "Here all_grad is the differential matrix computed by method 1, and all_grad_method2 is the differential matrix computed by method 2. The function \"approximate_rank\" is to get the rank of a matrix under some tolerance.\n",
    "\n",
    "When a matrix has some errors, we can use singular value decomposition(SVD) to calculate the rank. If $A$ is our matrix, then there exits U, V, such that, $A=U \\Sigma V^T$, $U, V$ are orthogonal matrices, $\\Sigma$ is a diagonal matrix with singular values on the diagonal. The rank of the matrix is equal to the number of non-zero singular values."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "b0b9e519-c04f-4bff-b961-b9d9877bfb61",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-1.61803399e+00 -1.00000000e+00  2.61803399e+00  1.00000000e+00\n",
      "  0.00000000e+00  0.00000000e+00  0.00000000e+00  0.00000000e+00\n",
      "  2.42934136e-81  1.61803399e+00  1.80923959e-56  1.61803399e+00\n",
      " -2.61803399e+00  2.42934136e-81 -4.23606798e+00 -1.61803399e+00\n",
      "  6.85410197e+00  2.61803399e+00 -6.85410197e+00  1.61803399e+00] ,\n",
      "[-1.61803399e+00  1.00000000e+00 -2.61803399e+00  1.00000000e+00\n",
      "  0.00000000e+00  0.00000000e+00  0.00000000e+00  0.00000000e+00\n",
      "  1.61803399e+00  2.42934136e-81  1.61803399e+00 -3.12896149e-18\n",
      " -2.61803399e+00  2.42934136e-81 -1.00000000e+00  1.61803399e+00\n",
      "  1.61803399e+00 -2.61803399e+00  3.61803399e+00 -1.61803399e+00] ,\n",
      "[ 1.61803399e+00 -1.00000000e+00 -2.61803399e+00  0.00000000e+00\n",
      "  1.00000000e+00  0.00000000e+00  0.00000000e+00  0.00000000e+00\n",
      "  2.42934136e-81  1.61803399e+00  1.83743233e-56  1.61803399e+00\n",
      "  2.61803399e+00  2.42934136e-81  1.00000000e+00 -1.61803399e+00\n",
      " -5.85410197e+00 -1.61803399e+00  6.85410197e+00 -3.61803399e+00] ,\n",
      "[ 1.61803399e+00  1.00000000e+00 -7.85410197e+00  0.00000000e+00\n",
      "  1.00000000e+00  0.00000000e+00  0.00000000e+00  0.00000000e+00\n",
      "  1.61803399e+00  2.42934136e-81  1.61803399e+00 -1.49394618e-17\n",
      "  2.61803399e+00  2.42934136e-81  4.23606798e+00  1.61803399e+00\n",
      " -1.10901699e+01 -6.85410197e+00  1.73262379e+01 -6.85410197e+00] ,\n",
      "[ 2.00000000e+000  1.53789337e-199 -3.23606798e+000  0.00000000e+000\n",
      "  0.00000000e+000  0.00000000e+000  0.00000000e+000  0.00000000e+000\n",
      "  2.42934136e-081  2.42934136e-081  2.24587743e-056 -3.86760910e-018\n",
      "  1.61803399e+000  1.61803399e+000  1.61803399e+000  1.61803399e+000\n",
      " -5.23606798e+000 -5.23606798e+000  8.47213595e+000 -3.23606798e+000] ,\n",
      "[-3.23606798e+000 -3.93075689e-201  1.00000000e+000  0.00000000e+000\n",
      "  0.00000000e+000  1.00000000e+000  0.00000000e+000  0.00000000e+000\n",
      "  2.42934136e-081  2.42934136e-081  1.61803399e+000  1.61803399e+000\n",
      " -5.23606798e+000  2.42934136e-081 -5.23606798e+000  2.42934136e-081\n",
      "  1.20901699e+001  1.61803399e+000 -9.47213595e+000  4.23606798e+000] ,\n",
      "[ 3.90337019e-253  1.66509534e-200 -1.00000000e+000  0.00000000e+000\n",
      "  0.00000000e+000  1.00000000e+000  0.00000000e+000  0.00000000e+000\n",
      "  1.61803399e+000  1.61803399e+000  1.40367340e-057 -9.66902276e-019\n",
      "  2.42934136e-081  2.42934136e-081  2.42934136e-081  2.42934136e-081\n",
      " -1.61803399e+000 -1.61803399e+000  4.23606798e+000 -4.23606798e+000] ,\n",
      "[ 3.23606798e+000  1.29899342e-198 -9.47213595e+000  0.00000000e+000\n",
      "  0.00000000e+000  1.00000000e+000  0.00000000e+000  0.00000000e+000\n",
      "  2.42934136e-081  2.42934136e-081  1.61803399e+000  1.61803399e+000\n",
      "  5.23606798e+000  2.42934136e-081  5.23606798e+000  2.42934136e-081\n",
      " -1.53262379e+001 -4.85410197e+000  1.79442719e+001 -6.23606798e+000] ,\n",
      "[-4.23606798e+000 -1.02908551e-200  1.00000000e+000  0.00000000e+000\n",
      "  0.00000000e+000  0.00000000e+000  1.00000000e+000  0.00000000e+000\n",
      "  2.42934136e-081  2.42934136e-081  1.61803399e+000  1.61803399e+000\n",
      " -5.23606798e+000  2.42934136e-081 -5.23606798e+000  2.42934136e-081\n",
      "  1.20901699e+001  1.61803399e+000 -8.47213595e+000  4.23606798e+000] ,\n",
      "[-1.00000000e+000  2.30110516e-200 -1.00000000e+000  0.00000000e+000\n",
      "  0.00000000e+000  0.00000000e+000  1.00000000e+000  0.00000000e+000\n",
      "  1.61803399e+000  1.61803399e+000  4.36746826e-057 -1.75943350e-018\n",
      " -6.36009825e-021  2.42934136e-081 -6.36009825e-021  2.42934136e-081\n",
      " -1.61803399e+000 -1.61803399e+000  5.23606798e+000 -4.23606798e+000] ,\n",
      "[ 1.00000000e+000  2.71847427e-199 -4.23606798e+000  0.00000000e+000\n",
      "  0.00000000e+000  0.00000000e+000  1.00000000e+000  0.00000000e+000\n",
      "  1.61803399e+000  1.61803399e+000  1.60953096e-055 -1.02999031e-017\n",
      "  1.61803399e+000  1.61803399e+000  1.61803399e+000  1.61803399e+000\n",
      " -6.85410197e+000 -6.85410197e+000  1.37082039e+001 -7.47213595e+000] ,\n",
      "[ 4.23606798e+000  2.34672112e-198 -1.27082039e+001  0.00000000e+000\n",
      "  0.00000000e+000  0.00000000e+000  1.00000000e+000  0.00000000e+000\n",
      "  2.42934136e-081  2.42934136e-081  1.61803399e+000  1.61803399e+000\n",
      "  6.85410197e+000  1.61803399e+000  6.85410197e+000  1.61803399e+000\n",
      " -2.05623059e+001 -1.00901699e+001  2.74164079e+001 -9.47213595e+000] ,\n",
      "[-5.19325959e-253 -1.00000000e+000  1.00000000e+000  0.00000000e+000\n",
      "  0.00000000e+000  0.00000000e+000  0.00000000e+000  1.00000000e+000\n",
      "  2.42934136e-081  2.42934136e-081  3.27669101e-057 -1.26176075e-018\n",
      "  2.42934136e-081  2.42934136e-081 -6.36009825e-021 -6.36009825e-021\n",
      " -3.55102193e-019 -6.36009825e-021  3.27669101e-057 -1.00000000e+000] ,\n",
      "[-2.96414849e-253  1.00000000e+000 -4.23606798e+000  0.00000000e+000\n",
      "  0.00000000e+000  0.00000000e+000  0.00000000e+000  1.00000000e+000\n",
      "  2.42934136e-081  2.42934136e-081  5.87978345e-056 -6.25792298e-018\n",
      "  1.61803399e+000  1.61803399e+000  1.61803399e+000  1.61803399e+000\n",
      " -5.23606798e+000 -5.23606798e+000  1.04721360e+001 -4.23606798e+000] ,\n",
      "[ 1.09154471e-252  1.00000000e+000 -4.23606798e+000  0.00000000e+000\n",
      "  0.00000000e+000  0.00000000e+000  0.00000000e+000  0.00000000e+000\n",
      "  2.42934136e-081  2.42934136e-081  7.72063960e-056 -7.17094164e-018\n",
      "  1.61803399e+000  1.61803399e+000  1.61803399e+000  1.61803399e+000\n",
      " -5.23606798e+000 -5.23606798e+000  1.04721360e+001 -3.23606798e+000] ,\n",
      "[ 0.00000000e+000  0.00000000e+000  6.15958506e-232  0.00000000e+000\n",
      "  0.00000000e+000  1.74371048e-029  0.00000000e+000  8.79651018e-203\n",
      "  2.42934136e-071  2.42934136e-071 -8.09016994e-061 -8.09016994e-061\n",
      "  2.42934136e-071  2.42934136e-071  2.42934136e-071  2.42934136e-071\n",
      "  1.74371048e-029  1.74371048e-029 -2.11803399e-060  1.74371048e-029] ,\n",
      "[ 0.00000000e+000  0.00000000e+000  1.07767234e-029  0.00000000e+000\n",
      "  0.00000000e+000  1.09783239e-204  0.00000000e+000  9.85762245e-206\n",
      "  2.05817103e+000 -2.05817103e+000 -2.05817103e+000  2.05817103e+000\n",
      "  1.74371048e-029  2.42934136e-071  1.74371048e-029  2.42934136e-071\n",
      " -1.74371048e-029  2.42934136e-071  2.82138282e-029  2.42934136e-071] ,\n",
      "[ 0.00000000e+000  0.00000000e+000  1.74371048e-029  0.00000000e+000\n",
      "  0.00000000e+000  7.52465512e-204  0.00000000e+000  6.75651494e-205\n",
      "  2.05817103e+000 -2.05817103e+000 -2.05817103e+000  2.05817103e+000\n",
      "  2.82138282e-029  2.42934136e-071  2.82138282e-029  2.42934136e-071\n",
      " -1.74371048e-029  2.42934136e-071  3.48742095e-029  2.42934136e-071] ,\n",
      "[ 0.00000000e+000  0.00000000e+000  2.71069436e-229  0.00000000e+000\n",
      "  0.00000000e+000  6.30880377e-029  0.00000000e+000  1.50730444e-200\n",
      "  2.42934136e-071  2.42934136e-071  4.16273835e-071  6.73545213e-071\n",
      " -2.05817103e+000  2.05817103e+000  2.05817103e+000 -2.05817103e+000\n",
      "  9.13018659e-029  9.13018659e-029 -3.89905516e-029  1.02078589e-028] ,\n",
      "[ 0.00000000e+000  0.00000000e+000  8.64000033e-232  0.00000000e+000\n",
      "  0.00000000e+000  1.74371048e-029  0.00000000e+000  8.79651018e-203\n",
      "  2.42934136e-071  2.42934136e-071  4.16273835e-071  6.73545213e-071\n",
      " -2.05817103e+000  2.05817103e+000  2.05817103e+000 -2.05817103e+000\n",
      "  2.82138282e-029  2.82138282e-029 -1.74371048e-029  3.48742095e-029] ,\n"
     ]
    }
   ],
   "source": [
    "for i in range(all_grad.shape[1]):\n",
    "    print(all_grad[i],',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "ab4a0950-4f10-451b-a13b-8e6a5156aad9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(96, 48)\n",
      "[1.85800752e+03 2.32820306e+02 5.98695126e+01 5.87999465e+01\n",
      " 2.55018987e+01 1.95959179e+01 1.95959179e+01 1.85902812e+01\n",
      " 1.64821036e+01 1.36304909e+01 1.25567128e+01 1.21248758e+01\n",
      " 1.05103460e+01 9.46615355e+00 8.11513112e+00 6.39149421e+00\n",
      " 5.24677944e+00 3.42588397e+00 2.91896853e+00 2.23422070e+00\n",
      " 2.11578631e+00 2.07760872e+00 2.02560347e+00 1.94441523e+00\n",
      " 1.91047561e+00 1.73191728e+00 1.67989063e+00 1.63485286e+00\n",
      " 1.60552340e+00 1.59406688e+00 1.52626068e+00 1.48775212e+00\n",
      " 1.46147417e+00 1.41504465e+00 1.41421356e+00 1.32192504e+00\n",
      " 1.30787279e+00 1.26536906e+00 1.08058875e+00 1.41226287e-13\n",
      " 1.41226287e-13 1.41226287e-13 1.41226287e-13 1.41226287e-13\n",
      " 1.41226287e-13 1.41226287e-13 1.41186155e-13 7.97163132e-15]\n",
      "39\n",
      "[274.45558858   7.9946552    2.           2.           2.\n",
      "   2.           1.51535862   1.41421356   1.39849636   1.26027119]\n",
      "10\n"
     ]
    }
   ],
   "source": [
    "all_grad=np.zeros((len(all_direction)+m4,int(m1)))\n",
    "D1=np.zeros((len(all_direction),int(m3)))\n",
    "for i in range(len(all_direction)):\n",
    "    for j in range(int(m3)):\n",
    "        D1[i][j]=grad[i,j]\n",
    "for i in range(len(all_direction)):\n",
    "    for j in range(int(m3)):\n",
    "        all_grad[i][j]=grad11[i,j]\n",
    "    for k in range(int(m1-m3)):\n",
    "        all_grad[i][int(m3)+k]=grad22[i][k]\n",
    "for i in range(m4):\n",
    "    for j in range(int(m3)):\n",
    "        all_grad[len(all_direction)+i][j]=grad3[i,j]\n",
    "    for k in range(int(m1-m3)):\n",
    "        all_grad[len(all_direction)+i][int(m3)+k]=grad4[i][k]\n",
    "def approximate_rank(matrix, tol=0.0001):\n",
    "    U, S, VT = np.linalg.svd(matrix, full_matrices=False)\n",
    "    print(S)\n",
    "    rank = np.sum(S > tol)\n",
    "    return rank\n",
    "print(all_grad.shape)\n",
    "print(approximate_rank(all_grad, tol=0.0000001))\n",
    "\n",
    "homological_basis=[0, 1, 2, 4, 5, 6, 8, 9, 12, 16]\n",
    "#homological_basis=[0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20, 21, 24, 25, 26, 27, 28, 32, 33, 36, 40, 41, 44]\n",
    "#homological_basis=[0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 76, 80, 81, 82, 83, 84, 88, 89, 92, 96, 97, 98, 99, 100, 104, 105, 108]\n",
    "grad_homo=[]\n",
    "for k in homological_basis:\n",
    "    grad_homo.append(np.array(all_grad).T[k])\n",
    "print(approximate_rank(grad_homo, tol=0.0000001))\n",
    "\n",
    "#print(grad_homo[20])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "519ab576-7912-498d-9c9f-d6b3a0d5e797",
   "metadata": {},
   "source": [
    "## Compute the decreasing direction\n",
    "For a minimal filling set $C'$, there is a direction $v_{C'}$ satisfying the orthogonality constraint when the length of all the curves in $C'$ are decreasing at the same rate. vv in the following code is such a direction satisfying $D_1 vv=(-1,...,-1)^T$, where $D_1$ is the differential matrix for systoles in $C'$. In the next cell, I compute $D_2*vv$, where $D_2$ is the differential matrix for systoles in $C\\textbackslash C'$, it shows that there exists a curve in $C\\textbackslash C'$ with length decreasing faster in the direction of $v_{C'}$.\n",
    " "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e1fdaf26-e1cd-4674-b2ec-795dca6388d7",
   "metadata": {},
   "outputs": [],
   "source": [
    "DD1=np.zeros((len(all_direction)+m4,int(m3)))\n",
    "for i in range(int(m4*2-3)):\n",
    "    for j in range(int(m3)):\n",
    "        DD1[i][j]=grad11[i,j]\n",
    "\n",
    "for i in range(m4):\n",
    "    for j in range(int(m3)):\n",
    "        DD1[i+len(all_direction)][j]=grad3[i,j]\n",
    "\n",
    "from scipy.linalg import null_space  \n",
    "  \n",
    "def solve_linear_system(E, b):  \n",
    "    x_particular, residuals, rank, s = np.linalg.lstsq(E, b, rcond=None)  \n",
    "    ns = null_space(E)  \n",
    "    n_vars = E.shape[1] \n",
    "    n_free_vars = ns.shape[1]\n",
    "    print(\"x_particular:\")  \n",
    "    print(x_particular)  \n",
    "    print(\" x_general (x_particular + k1*v1 + k2*v2 + ... + kn*vn):\")  \n",
    "    for i in range(n_free_vars):  \n",
    "        v = ns[:, i]  \n",
    "        print(f\"k{i+1} * {v}\")  \n",
    "    return x_particular\n",
    "\n",
    "\n",
    "DD1transpose=DD1.T\n",
    "b=np.ones(int(m3))\n",
    "for i in range(int(m3)):\n",
    "    b[i]=-1\n",
    "vv=solve_linear_system(DD1transpose, b)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "719170f5-452a-40fc-b686-ba75b295b01f",
   "metadata": {},
   "outputs": [],
   "source": [
    "print(DD1.shape)\n",
    "print(np.dot((DD1.T),vv))\n",
    "DD2=np.zeros((len(all_direction)+m4,m1-int(m3)))\n",
    "for i in range(int(m4*2-3)):\n",
    "    for j in range(m1-int(m3)):\n",
    "        DD2[i][j]=grad22[i,j]\n",
    "\n",
    "for i in range(m4):\n",
    "    for j in range(m1-int(m3)):\n",
    "        DD2[i+len(all_direction)][j]=grad4[i,j]\n",
    "print(np.dot((DD2.T),vv))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4fcba354-37f8-4b6e-8436-5b3fec535073",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

